A dispersive analysis of the pion vector form factor and $\tau^{-}\to K^{-}K_{S}\nu_{\tau}$ decay

We explore the potential of a combined analysis of the decays $\tau^{-}\to\pi^{-}\pi^{0}\nu_{\tau}$ and $\tau^{-}\to K^{-}K_{S}\nu_{\tau}$ in the determination of the $\rho(1450)$ and $\rho(1700)$ resonance properties in the frame of resonance Chiral Theory supplemented by dispersion relations. On the one hand, we take advantage of the very precise data on the modulus squared of the pion vector form factor $|F_{V}^{\pi}|^{2}$ obtained by Belle to carry out a very dedicated analysis of the region where these resonances come up into play. Our study provides an improved treatment of the systematic theoretical errors and, as a most important result, we conclude that they dominate over the fit uncertainties in the determination of the $\rho(1450)$ and $\rho(1700)$ pole parameters and tend to be larger than in other determinations quoted in the literature where these errors were ignored or underestimated. The results of our analysis are summarized in numerical tables for the form factor modulus and phase, including both statistical and systematic errors, that can be found as ancillary material of this paper. As a byproduct, we also determine the low-energy observables of the pion vector form factor and the $\rho$-pole position. On the other hand, we benefit from the recent experimental data for the transition $\tau^{-}\to K^{-}K_{S}\nu_{\tau}$ released by BaBar to perform a first analysis of its decay spectrum and discuss the role of these resonances in this decay. We point out that higher-quality data on the $K^{-}K_{S}$ decay channel will allow compete with the $|F_{V}^{\pi}|^{2}$ ones and improve the determination of the $\rho(1450)$ and $\rho(1700)$ resonance parameters as a result of a combined analysis. We hope our study to be of interest for present and future experimental analysis of these decays.

==> anc/FormFactorModulusSquared.dat <==
s(GeV^2) |FormFactor|^2(Fit1)	UpperStatisticalErrorBand	LowerStatisticalErrorBand	UpperSystematicErrorBand	LowerSystematicErrorBand
0.	1.	               1.	               1.	               1.	               1.
0.01	1.0387982255036843	1.0387982301761995	1.0387982208311692	1.0387986025600593	1.0387985302788025
0.02	1.0801173033010592	1.0801173423576655	1.0801172642444543	1.0801209173125639	1.080120312707748
0.03	1.1242351723856396	1.1242353102591232	1.124235034512172	1.1242502055850938	1.124248069754401
0.04	1.1714907006571316	1.1714910428864291	1.171490358427933	1.1715364291014023	1.1715311236444241
0.05	1.2223150347116345	1.2223157355898846	1.2223143338337827	1.2224370617882403	1.222426187852995
0.06	1.2773005510628201	1.2773018229834092	1.2772992791434912	1.2776230013509582	1.277603250477668
0.07	1.3374198406526787	1.3374219661062496	1.3374177152024755	1.3384592642271846	1.338426217740523
0.08	1.4051590873883855	1.405162437620098	1.4051557371646612	1.4058512986159668	1.4057991853494014
0.09	1.4787119845145709	1.4787170298888666	1.4787069391574021	1.4752706221976675	1.475192303036887
0.1	1.5556125843805684	1.5556199025094672	1.5556052662861144	1.5517052894160028	1.551591624876959
0.11	1.636523205210174	1.636533505010464	1.636512905474038	1.63365608824208	1.6334958675216142
0.12	1.7219524000203954	1.721966542881723	1.7219382572761306	1.7198339921088184	1.7196137035389514
0.13	1.8124013463510928	1.8124203709155673	1.812382321986301	1.8110586553918382	1.8107619512283528
0.14	1.908397351182295	1.908422502188775	1.9083722005073704	1.907579185070334	1.9071864994594463
0.15	2.0105034171746468	2.0105361789721212	2.0104706559112615	2.0093173884559445	2.0088055464360357
0.16	2.119328091005406	2.119370226555994	2.119285956292478	2.117486453185162	2.11682781364181
0.17	2.235535120847389	2.235588717190898	2.235481525788405	2.2335437121654547	2.2327052556708593
0.18	2.3598534035007686	2.359920924836984	2.3597858840970045	2.357747262772113	2.356690092586105
0.19	2.49308762953445	2.493171979299266	2.4930032826233433	2.4908236949494786	2.4895019619703116
0.2	2.6361299801046227	2.636234573699147	2.6360253906583293	2.633430919017393	2.631790779290155
0.21	2.7899732080108595	2.79010205816379	2.7898443638080495	2.7867826558176567	2.7847606688071878
0.22	2.955725439396468	2.9558832565243467	2.9555676306947194	2.9522699728125055	2.9497913545517718
0.23	3.134627054593723	3.1348193650496103	3.1344347559356205	3.130927839526305	3.1279048946594363
0.24	3.3280700429201047	3.3283033285638095	3.327836773628428	3.32407261955322	3.320402448874917
0.25	3.5376202737434275	3.537902137015518	3.5373384329269406	3.532949583184563	3.5285117762861655
0.26	3.7650431831906617	3.7653825427525227	3.7647038542172657	3.759667248192188	3.7543200028385817
0.27	4.012333439796798	4.0127407628019895	4.0119261581456085	4.00664830080185	4.000224323151807
0.28	4.281749220026019	4.282236798529173	4.281261697039774	4.27582219963446	4.268125269852502
0.29	4.575851790035314	4.576434070389912	4.575269583760845	4.569595037432164	4.560394577257784
0.3	4.897551143903205	4.898245120184486	4.896857265944848	4.890126156076823	4.879152336433661
0.31	5.250158475305021	5.2509841598083575	5.249332920634076	5.241553845222924	5.228486790092048
0.32	5.637446233470793	5.638427220299256	5.636465417317473	5.628701901540346	5.613161144066716
0.33	6.063716395353735	6.064880536212838	6.062552477947122	6.0550899684950075	6.036627872024036
0.34	6.533877311553042	6.535257526617403	6.532497387970907	6.525242236548816	6.503330330310621
0.35	7.053528953811642	7.055164204856501	7.051894081785031	7.042796787173945	7.016816244322463
0.36	7.629055460903596	7.630991918341363	7.627119494866726	7.616290757149238	7.585499564249841
0.37	8.26772231860008	8.270014758817213	8.265430513813861	8.255828721370937	8.219332932524848
0.38	8.977772985927563	8.980486459275543	8.975060332399527	8.967673365287313	8.924418576586751
0.39	9.76851580758426	9.771727619545581	9.76530505128096	9.760197336387417	9.708933802940106
0.4	10.650385938466346	10.654187984960982	10.64658524876292	10.639318213486241	10.578584664343525
0.41	11.634957817878735	11.639459307158592	11.63045806946513	11.621217655649977	11.549248955702538
0.42	12.73487025829303	12.740200830621504	12.729541916303106	12.725004463951826	12.639659250920854
0.43	13.963607096099505	13.969920308949357	13.957296736299961	13.960094867858027	13.858860520457261
0.44	15.335050371064316	15.342527444442574	15.327576941662036	15.338974390959738	15.218892424244977
0.45	16.862689964303502	16.87154355210894	16.85384102248211	16.87433426010968	16.731935559497487
0.46	18.558336121049138	18.568813679290272	18.54786447499198	18.574583675924494	18.405857457669438
0.47	20.430147968339046	20.44253399639895	20.41776944493025	20.444754988710063	20.245116599368288
0.48	22.47978207561143	22.49439811276704	22.465175535414787	22.488956634972695	22.25319598552104
0.49	24.69851844025764	24.715719212777618	24.68132963850968	24.70404351579297	24.426343311479904
0.5	27.062397917217147	27.082561556469933	27.042249290289607	27.126698685380596	26.800109981184363
0.51	29.526780928200445	29.55029093049106	29.50328963041491	29.63445075992367	29.252761976436588
0.52	32.02136393216223	32.04858089630568	31.99417008178302	32.05575048997811	31.614525488014216
0.53	34.447503300538685	34.47872597950768	34.416308895623246	34.36672892242216	33.8617335913335
0.54	36.680381640981835	36.715799880078954	36.64499756751843	36.48884099146241	35.916998308173184
0.55	38.578473343951316	38.618119852623344	38.53886753763951	38.4126477472291	37.77121895157561
0.56	40.0011827568422	40.04489495699184	39.957518271893974	39.90956373402089	39.20012245502756
0.57	40.83226606988261	40.879670903403564	40.784916208345955	40.74075287019129	39.97045671229385
0.58	41.00289744878412	41.05342844749339	40.952428645799344	40.92794653432999	40.10555724183848
0.59	40.506459508816654	40.55940652972959	40.45358160572697	40.46272418988438	39.599356058553106
0.6	39.39933275713579	39.45391406307524	39.34482696015171	39.30354909828256	38.41368222384803
0.61	37.787510578369414	37.842949996557095	37.73215237831875	37.68354132114475	36.778892234002974
0.62	35.804470497764264	35.86006265910064	35.748964518529526	35.83275731425635	34.92129243342796
0.63	33.58807025590826	33.64322342483439	33.53300750306975	33.751919854813856	32.84284757679707
0.64	31.26264152414884	31.316895996080397	31.20848104479606	31.51703450883992	30.618764533623388
0.65	28.92885329541433	28.981879754923675	28.875923855439712	29.14925778956915	28.270672193313985
0.66	26.660711115694095	26.71229608231857	26.60922576677703	26.82681878490853	25.972212742127653
0.67	24.50743909868109	24.557464305804597	24.4575157963538	24.682585183179977	23.851999892153486
0.68	22.49782972367389	22.546250463650175	22.44951297305212	22.68247467501045	21.876635041464418
0.69	20.64524947077515	20.69207487915383	20.598530026598663	20.834396220708268	20.05333966868318
0.70	18.952246544592448	18.9975231529279	18.90707784368802	19.138814334372515	18.382069340668078
0.71	17.414308891170094	17.45810771079062	17.37061995334532	17.594041957362194	16.86065461288969
0.72	16.022693104150587	16.065099939419017	15.980398209611304	16.194747384157363	15.48339277618095
0.73	14.766428765586245	14.80753721461051	14.725434441002644	14.931490927195732	14.240645555063368
0.74	13.633666563734408	13.67357313943345	13.593876456131309	13.79427797656124	13.122269867423329
0.75	12.61253911721886	12.651339964138806	12.573857269838445	12.776319525385878	12.121197746901522
0.76	11.69167755125834	11.729466337703533	11.654010508754169	11.85877063522245	11.218961542054872
0.77	10.860494445247102	10.897361091207596	10.823752522122438	11.025463419869158	10.399762380525937
0.78	10.109313931370226	10.145343924913844	10.073411894122735	10.272161356096056	9.659151657097562
0.79	9.42940559586726	9.464679711932702	9.39426294369048	9.591334767004339	8.989595933725125
0.8	8.812960675049347	8.84755496464772	8.778501650150114	8.977727651585647	8.385731112042942
0.81	8.253036002129527	8.287021959571735	8.219189424643009	8.420961480165616	7.8374473530101225
0.82	7.743482083738212	7.776926926727551	7.710181070954947	7.9121514598295395	7.336117401800034
0.83	7.278865538186112	7.311832557302505	7.246047158104171	7.448328414279802	6.878665569255792
0.84	6.8543920345332925	6.886940984953849	6.821996916443259	7.025211228725862	6.4608183328672215
0.85	6.465833209872343	6.49802072723748	6.433805131293979	6.639623897300531	6.07934568445852
0.86	6.109459341579419	6.141339373883201	6.077744800324213	6.2865234622374855	5.729333482193146
0.87	5.781978490810722	5.813602746014714	5.7505262650323985	5.961531698156268	5.406523642510141
0.88	5.480482194720293	5.5119005974955995	5.449242880097031	5.662730054096747	5.1089249406376585
0.89	5.202397418545876	5.233658609281774	5.171322954134324	5.387774808785517	4.834169834553034
0.9	4.945444277125251	4.976596139170287	4.914487415563174	5.134803842885658	4.580334477946921
0.91	4.70759893959176	4.738689202757756	4.676712657896618	4.901397756461703	4.345005199023863
0.92	4.4870611062466255	4.518138059721932	4.456197908259929	4.6854294807581525	4.126041474833901
0.93	4.282225428666499	4.313338809923995	4.251336477431326	4.485701909075982	3.922123199976399
0.94	4.091656265312553	4.1228584312234 	4.060690240236583	4.30093940911041	3.731839932641403
0.95	3.9140651961641346	3.945412759579624	3.8829666989850673	4.130556927834197	3.554341777115117
0.96	3.748291091127777	3.7798483009445514	3.7169973462343697	3.9724551941431123	3.3873772343920288
0.97	3.593267437681453	3.6250872173836033	3.5617269612010896	3.824459446059483	3.229315489593513
0.98	3.4482512555196188	3.480486594654101	3.4163144715184424	3.688329390595503	3.0782367790085825
0.99	3.3120811510471433	3.3450085547589903	3.2794778762069052	3.5660047908058967	2.9314526733829167
1.	3.1810785509808404	3.2147764490112682	3.1477338808035094	3.4531153317285375	2.790811835699955
1.01	3.0576179536990846	3.091982496820923	3.0236353410739274	3.3461225872381064	2.6602379607267106
1.02	2.944302697356949	2.9791996820223243	2.9098144799560135	3.244201470506791	2.5410895819845014
1.03	2.8385573819311873	2.873788057895688	2.803758610714516	3.145301402279772	2.4329869535726294
1.04	2.7396237829301664	2.7750459843857556	2.704653729662356	3.0500624748857676	2.3343684607498045
1.05	2.646861828247331	2.682416744719204	2.611778185369948	2.9599702731105935	2.243502362280288
1.06	2.559729517059213	2.595378670564063	2.524570027034608	2.874449632208254	2.15911582527969
1.07	2.477753952776435	2.5134666956060414	2.442548636491362	2.792758108899771	2.080239627899084
1.08	2.4005158023561592	2.436269622208466	2.365286692767567	2.7149719422013394	2.0065305581389503
1.09	2.3276396744203502	2.3634177822696794	2.2924031859526703	2.6408976693295014	1.9375303374581456
1.1	2.258787390406234	2.2945772475510218	2.223555768453083	2.5703761074844227	1.8728646325046219
1.11	2.193652891926125	2.229445062337722	2.1584353394692415	2.503125050537351	1.8121157338912153
1.12	2.131958183430583	2.167745571686	       2.0967616105716296	2.4388756576076185	1.7549114808100497
1.13	2.073449997308876	2.1092273273636333	2.038279532665782	2.3774870462784787	1.7009975342411041
1.14	2.017896985701683	2.053660373422062	1.982756398998532	2.3187888550484126	1.6501199890067408
1.15	1.9650873304281762	2.0008339572929517	1.9299793480009386	2.2626381952030443	1.6020615534280023
1.16	1.9148266701654528	1.9505545030106273	1.8797532552700427	2.208841937541415	1.5565853420650355
1.17	1.8669363111635375	1.9026438891793267	1.8318988696104652	2.157219401166414	1.5134760908313658
1.18	1.8212516536361645	1.8569380056916307	1.7862511162995198	2.1076565221995507	1.4725745271327944
1.19	1.7776208114514584	1.81328531625305	1.7426577720650147	2.0600289379203462	1.4337232302209653
1.2	1.7359033946407723	1.7715457059109236	1.700978182803292	2.014231602086379	1.3967853671445438
1.21	1.6959694361974997	1.7315893859752476	1.661082212447051	1.9701290812158418	1.3616107323638973
1.22	1.6576984280064475	1.6932959543344877	1.6228492550770939	1.9275948116713555	1.3280612033304813
1.23	1.6209784801565128	1.6565536557741187	1.5861672962396605	1.886545521091407	1.296032376255834
1.24	1.5857055606804884	1.6212585321168307	1.5509322390014662	1.846892171832685	1.2654204684645303
1.25	1.551782820338789	1.5873138211886624	1.51704715804722	1.8085600418407397	1.236134906000603
1.26	1.5191199921672491	1.5546292783536402	1.4844217735975465	1.7714513303904496	1.2080737261219743
1.27	1.4876328501448202	1.5231206932701549	1.452971853552852	1.735474554210046	1.1811423774298515
1.28	1.457242730383881	1.4927094666262806	1.4226186827646063	1.7005707239750705	1.1552698795952732
1.29	1.4278760938741535	1.4633220922004355	1.3932887026410758	1.6666762129793473	1.1303847948995525
1.3	1.39946414446301	1.4348898473316019	1.3649130593585037	1.6337388500876764	1.1064249485850048
1.31	1.3719424786628 	1.4073483444620827	1.3374273484427133	1.601686523977305	1.0833175990799306
1.32	1.3452507747306963	1.3806372822589013	1.3107712445308912	1.5704518536144685	1.0609948686317567
1.33	1.3193325126309827	1.3547002189270418	1.2848881654474653	1.5399942422555843	1.0394071981708999
1.34	1.2941347224051496	1.3294842228004564	1.2597251257170576	1.5102687036478035	1.0185038614169943
1.35	1.269607758533544	1.30493975046416	1.235232400811448	1.4812399013477582	0.998241015591908
1.36	1.2457050956817328	1.2810202589787463	1.211363500753918	1.452854341449101	0.9785652057955576
1.37	1.2223831469222923	1.2576822103233891	1.1880748139517776	1.4250626498234844	0.9594260990246503
1.38	1.1996010968541588	1.2348848483782708	1.1653254905830468	1.397838116398889	0.9407886248619372
1.39	1.1773207531438794	1.2125899860376463	1.1430773566547887	1.3711499086740069	0.9226161651095347
1.40	1.1555064112654605	1.190761990608668	1.1212946642415251	1.344975290742775	0.9048774245334714
1.41	1.1341247320607135	1.1693674349829586	1.099944183265744	1.3192754778964197	0.8875327857174388
1.42	1.1131446285102347	1.1483752306150459	1.0789948536944005	1.2940153368348348	0.8705447003708227
1.43	1.0925371651580775	1.1277563542235387	1.0584178509547912	1.2691782386094042	0.8538887398794357
1.44	1.0722754625790059	1.1074838715070514	1.03818637654443	1.2447445751096582	0.8375384543911164
1.45	1.0523346107334624	1.0875328081231266	1.0182756095232615	1.220700810847492	0.8214718339207913
1.46	1.0326915870225586	1.0678798995402794	0.9986627843787644	1.1970200809111324	0.805660382766509
1.47	1.0133251809488246	1.0485037859188377	0.9793268618992572	1.1736788067096786	0.7900769591810953
1.48	0.9942159209133692	1.0293847113983436	0.9602486674142047	1.1506674781989896	0.7747054322147718
1.49	0.9753460051900579	1.0105046505566224	0.9414106400260536	1.1279747493051921	0.7595276438561491
1.5	0.9566992360824222	0.9918471155868229	0.9227968846757075	1.1055930923499182	0.7445292621453767
1.51	0.9382609543644336	0.9733970246259458	0.9043931674961712	1.0835052330658976	0.7296914676047274
1.52	0.9200179768780402	0.9551408301163722	0.8861866764998644	1.0616964918026273	0.7149964882887184
1.53	0.9019585328328669	0.9370662720071953	0.8681661254547637	1.0401616580362272	0.7004352296095255
1.54	0.8840722042692217	0.9191624962272406	0.8503215326694695	1.0188946479561523	0.6859969860119826
1.55	0.8663498616000251	0.9014198673068776	0.8326442647108842	0.9978912107820258	0.6716741893972208
1.56	0.8487836038507096	0.883829899153528	0.8151269912291541	0.9771410311290974	0.6574568486015652
1.57	0.8313666961561836	0.8663853072279007	0.7977635096806273	0.9566356556581422	0.64333581515782
1.58	0.8140935071978487	0.8490798345360756	0.7805487911428314	0.9363718755958788	0.6293080491069544
1.59	0.7969594471999096	0.8319083049704697	0.7634788073795733	0.916346418485329	0.6153694768472953
1.6	0.7799609046352786	0.8148664940005161	0.7465505293515193	0.8965566073319047	0.6015181950883365
1.61	0.7630951831195514	0.7979510570683184	0.7297618735957107	0.8769969506420698	0.5877516156608646
1.62	0.7463604385951947	0.7811595416850096	0.7131115662241623	0.8576634331821469	0.5740675749772012
1.63	0.7297556164209448	0.764490265726995	0.6965991374710492	0.8385538775380558	0.5604675577664737
1.64	0.7132803842506444	0.7479423125241974	0.6802247954264032	0.8196673667875894	0.5469520399326298
1.65	0.696935078589241	0.7315154491849742	0.6639893994735897	0.8010026021604013	0.5335229118967312
1.66	0.6807206333338919	0.7152100522636002	0.6478943901713649	0.7825581733656438	0.5201822634807758
1.67	0.6646385231380041	0.6990270969324031	0.6319416924741269	0.7643349711091787	0.5069314542274037
1.68	0.6486907054660929	0.6829680453706581	0.6161337040160285	0.7463308448949392	0.493775234733841
1.69	0.6328795590430167	0.6670348586093571	0.6004731702899976	0.7285494003141475	0.4807149279476456
1.7	0.617207829077535	0.6512298985642456	0.5849631675143233	0.7109923376557227	0.4677533934081788
1.71	0.601678571999385	0.6355558623650868	0.5696070565209502	0.6936591919220368	0.45489622537237095
1.72	0.5862951050995344	0.620015806936811	0.5544083656950268	0.6765581100517342	0.4421436896697639
1.73	0.5710609540337125	0.6046129855180724	0.5393708388506706	0.6596843740109927	0.42950395768684874
1.74	0.5559798082551428	0.5893509085225821	0.5244982959546224	0.643042000641823	0.41697999330011665
1.75	0.5410554746073802	0.5742332701226182	0.5097946109460709	0.6266366720520928	0.40457362780018186
1.76	0.526291837287892	0.5592638001772028	0.49526376985581444	0.6104516171193637	0.39230219768799274
1.77	0.5116928185672404	0.5444464319216876	0.4809096455916557	0.5944768360735578	0.38017848878558663
1.78	0.4972623440931222	0.5297850849054103	0.46673612737757836	0.5786992688246207	0.3682162218568765
1.79	0.483004311406121	0.5152836491790187	0.4527470747562928	0.5630708215139668	0.35645132791702944
1.8	0.4689225585330499	0.5009461180234689	0.43894614204913796	0.5475207385842473	0.34493336663511254
1.81	0.45502084102988294	0.4867762752539409	0.4253370107349048	0.5320178161322393	0.33368577255977244
1.82	0.4413028084971026	0.47277794129486317	0.4119231287701499	0.5164933770719436	0.3227549778691806
1.83	0.4277719833294564	0.45895488879447016	0.39870774708082296	0.5008757576169336	0.31218899680061307
1.84	0.414431747227361	0.445310539781607	0.38569415520596406	0.4851921747943661	0.30197403038364096
1.85	0.40128532322800736	0.43184844583146953	0.3728852385545117	0.46925148042509723	0.29223346271953227
1.86	0.3883357702571927	0.41857191273350924	0.3602837789185493	0.4528875389757301	0.2830742708272538
1.87	0.37558596841993686	0.40548391961128544	0.347892512489111	0.4363802477153005	0.27432784510523667
1.88	0.36303861817429134	0.3925875702352549	0.33571373188210735	0.42034108046162705	0.2656168281569953
1.89	0.3506962332869528	0.3798855521701799	0.32374973809826824	0.40507502172599297	0.25674981720285606
1.90	0.3385611410748909	0.3673804419364268	0.31200258143300974	0.39039242300545135	0.24784943579127416
1.91	0.3266354811596934	0.3550747741832368	0.3004739996173895	0.3760921954093197	0.2390419449321419
1.92	0.31492120855454475	0.3429705155109872	0.2891658701070598	0.3621755902580416	0.23032602876490532
1.93	0.30342009763067956	0.33106982217061376	0.27807957561042923	0.34831192239820985	0.2219167434148186
1.94	0.2921337441738511	0.31937470316060174	0.26721629359972765	0.3341561521370811	0.21403841137554405
1.95	0.2810635753754265	0.30788654465986603	0.25657741402073486	0.31974515206677423	0.2066786463352856
1.96	0.27021085397546146	0.296607018440954	0.24616378262691144	0.3056564184828042	0.19946636685245767
1.97	0.259576687958684	0.2855375013583821	0.23597620858254675	0.29234137991098014	0.19210137275017333
1.98	0.2491620380734692	0.2746789257944179	0.22601559628432066	0.27960067550142664	0.1847142967478374
1.99	0.2389677278577709	0.2640326282579712	0.21628226530734618	0.26701310508510395	0.17758410268947222
2.	0.22899445268091437	0.25359951409968656	0.20677665545975615	0.254303345672735	0.17090379459307883
2.01	0.2192427901525543	0.24338010927063286	0.19749929928732088	0.24175305335835845	0.1644833222429809
2.02	0.2097132095117006	0.23337533768760338	0.188450205060207	0.22983452718584388	0.157995331498785
2.03	0.2004060822329377	0.22358559819403506	0.17962962789138595	0.21876168443541572	0.15129187970037372
2.04	0.1913216916562897	0.2140113816469956	0.17103758415335724	0.20800002424654146	0.14473929984326067
2.05	0.18246024280477824	0.2046535809491792	0.1626736265150565	0.19688150704688834	0.13881476462833622
2.06	0.17382187198278523	0.19551192395459324	0.15453810983401572	0.18532304882943107	0.13358515822884667
2.07	0.16540665528596749	0.18658675309565761	0.1466307820164162	0.17357612931787175	0.1288927436726527
2.08	0.15721461869667147	0.1778788774463175	0.1389509349693824	0.16188681892122647	0.12459779363856259
2.09	0.14924574410055047	0.1693877879555685	0.1314988075399697	0.15028699218554462	0.12071026774892031
2.1	0.14149997854583246	0.16111430121186818	0.12427353609266957	0.13923518965670217	0.11689698781897744
2.11	0.13397724080846815	0.15305887234388862	0.11727448909905011	0.12910049262005016	0.112808112058262
2.12	0.126677426619944	0.14522026866586013	0.11050227742979152	0.11982009927136676	0.10843490144160216
2.13	0.11960041621734543	0.13759968759817354	0.10395561074004282	0.11111637076157198	0.10400791932319177
2.14	0.11274607613421371	0.13019796435708106	0.09763345952719162	0.10276377206099852	0.09973066408735722
2.15	0.10611426600026623	0.12301391123689942	0.09153629312814678	0.09480433519007088	0.09558193766638853
2.16	0.09970483567498344	0.11604853019802754	0.08566290533832542	0.0872423198386763	0.09152365946308448
2.17	0.09351764765156653	0.10930317208267688	0.08001186293851742	0.08007433029625563	0.08752995508177701
2.18	0.0875525392099398	0.1027801634750204	0.0745809975680712	0.07328929036171156	0.083631159916234
2.19	0.08180936539374892	0.09645631687781946	0.0693865625708079	0.06674816336943026	0.07999546983136865
2.2	0.07628796698796332	0.09031780025096121	0.06443750723535675	0.06039977648537435	0.07673862390358582
2.21	0.07098817436204788	0.08437642662652618	0.05972427491090241	0.054302818400552635	0.0737715145725484
2.22	0.06590983985242378	0.07870536938033418	0.05519454420450693	0.048541509534234466	0.0709664424523353
2.23	0.06105277965006109	0.0733475153469666	0.05081892529685966	0.04318745865373871	0.06826420116760655
2.24	0.05641680197612357	0.06827354910849993	0.04661916052097566	0.038235279728823054	0.06567584909014484
2.25	0.05200169373892087	0.06343779865249213	0.04262720663615493	0.03379502222384317	0.06303342413978161
2.26	0.047807213771318254	0.058802948376204936	0.0388676036116433	0.02986676969285915	0.060179776428300094
2.27	0.04383308456899733	0.05436478965116348	0.03534161200101649	0.026361199336264903	0.05714848868830924
2.28	0.04007898355561181	0.050210354829598215	0.03199190542495519	0.023155326786573813	0.05421864465988702
2.29	0.036544532728056335	0.0463785736542237	0.028795686609049083	0.02017896357910701	0.05156684176818947
2.30	0.033229287361039084	0.04281425936372425	0.02579013522516543	0.01747222245732225	0.049160988147085534
2.31	0.03013272583701935	0.0393536223232994	0.023072365713322465	0.01506050305383309	0.04681903932369128
2.32	0.027254233601234974	0.03590727239980301	0.02068642922513255	0.012942394781699264	0.044418810286270635
2.33	0.024593093645679843	0.03254328506054617	0.018585101468899582	0.011094244151788502	0.04203581408623895
2.34	0.022148471515473826	0.029227507590506865	0.01678401036923478	0.009479614115541353	0.039752957967343606
2.35	0.019919403490436475	0.025969063397986217	0.015279050666025935	0.008065380557676308	0.03761581050775658
2.36	0.017904785207369794	0.022827774484148956	0.014043477330443983	0.006857466757192757	0.035634362401189
2.37	0.016103363393277566	0.02000815848375131	0.012960628614979387	0.005826358844353653	0.0339443146875904
2.38	0.014513731488903095	0.01761751893597654	0.011956757495009877	0.004938229001924688	0.03259351498229057
2.39	0.013134331293240294	0.015623994195881216	0.011041392898320774	0.0041776886310480234	0.03159665834628579
2.4	0.011963462741877151	0.013862791465229844	0.010324359356555885	0.0035482500398590477	0.030597750240869047
2.41	0.010999303663570343	0.01223916672654214	0.009885042322490233	0.003087260320730621	0.029531153575987176
2.42	0.010239941500243802	0.01080654731110591	0.009703043829455374	0.0027824400989621355	0.028596019440568433
2.43	0.009683416759861915	0.009612345199006457	0.009755013808036781	0.0025675790641603844	0.027959315173446634
2.44	0.009327775892748765	0.008689167235373305	0.010013318968967714	0.0024056351538097073	0.027871919242859415
2.45	0.009171124418250116	0.007997568800158892	0.010516886468272684	0.0022894031987015385	0.028326527183257462
2.46	0.009211666289570068	0.007535048130382822	0.011261347545398984	0.0022251785079168244	0.02922896244793215
2.47	0.009447711799400592	0.007307731396108468	0.012214359478881396	0.002223079974449392	0.03045007744881487
2.48	0.009877647076102412	0.007296666293559039	0.013371573740097483	0.0022827169879314616	0.03199597894303172
2.49	0.010499869931224625	0.00746818748337184	0.014762252397134194	0.0024023832525560973	0.03396346434806688
2.5	0.011312707977087924	0.007785835812513133	0.016437202748058436	0.002593186980581802	0.03659446638051474
2.51	0.012314335918273378	0.008220772560759456	0.018446303919672686	0.002835437897185897	0.03979833112933631
2.52	0.013502702348641567	0.00876987548532727	0.02078968749584269	0.0031053949769076234	0.043382632861256015
2.53	0.014875470670713258	0.009475086022982165	0.023353838385391543	0.003421205380583552	0.047430462456451605
2.54	0.016429974162460854	0.010364892536775281	0.02604407620250333	0.003787836501914642	0.051945766288114086
2.55	0.01816318384627558	0.011445931835444048	0.02882257663222187	0.004213057224574814	0.05698377106370324
2.56	0.02007168709570609	0.012686897561345688	0.031755015032235365	0.004691969445723634	0.06249447852147241
2.57	0.022151674915142156	0.01405587922913094	0.034910423851699686	0.005214908494940801	0.06839998262056352
2.58	0.0243989361498281	0.015561370416138028	0.03825550509664045	0.005783905438908535	0.0747245153222471
2.59	0.02680885686608794	0.017189416090926214	0.041811472975137785	0.006400083474461633	0.08139959257048315
2.6	0.029376423903590413	0.018923218728849136	0.04560399018276439	0.007059938588559316	0.0883191452535787
2.61	0.032096231980540194	0.02075471918835983	0.04963536716042505	0.0077710910744131405	0.0954680081891083
2.62	0.034962493069783496	0.02268903218688357	0.053875190065881894	0.008529106509611483	0.10302423383370259
2.63	0.0379690491276199	0.024736784653957622	0.05827955054807233	0.009306601162860199	0.11116441743098233
2.64	0.04110938554495753	0.02689317810335018	0.06284053054338053	0.010090944424988651	0.11994537221278442
2.65	0.04437664821992217	0.029157407823866156	0.06753984850371002	0.010879692145432503	0.12920757649357936
2.66	0.04776366179175951	0.0315370159838294	0.07233935477118623	0.011703392754617707	0.13866310402463852
2.67	0.05126294897906715	0.03403574994205553	0.07720969691794284	0.012581396233253304	0.14820688282821937
2.68	0.054866753366618795	0.036647775712514936	0.08214306507937762	0.01350370018406324	0.15779817249225908
2.69	0.05856706243179573	0.03935330859308343	0.08716168789978913	0.014450409692813871	0.16758943106951785
2.7	0.06235563263888606	0.04213497615696212	0.09228022125758095	0.01540114901893663	0.17766739860148756
2.71	0.06622401596708938	0.04498717226514386	0.09748601809066512	0.016357504167672034	0.18804677908190928
2.72	0.07016358776927877	0.047908623912318225	0.1027566362860563	0.01732936684049855	0.19867590672656185
2.73	0.07416557350370911	0.05089771997229733	0.10807030838161372	0.018316363210372246	0.2094267262658835
2.74	0.07822108677425961	0.05394437646756762	0.1134231001659761	0.019315623378051587	0.22025655209582276
2.75	0.08232114405025766	0.05704518562214849	0.11879654142159168	0.020305120143297866	0.23129993708594093
2.76	0.08645671100595485	0.06020029117011126	0.12416489577776688	0.02125823581824687	0.2428644034117712
2.77	0.0906187264237392	0.0634043736454078	0.1295139926421992	0.02216610922616933	0.25507573872215455
2.78	0.09479813449632067	0.06664796483765054	0.13483812035616333	0.02302516090193585	0.2678802595508158
2.79	0.09898591632608296	0.06991747670024905	0.1401396631442075	0.023855169774638772	0.2809925943472791
2.80	0.10317312114465409	0.07320052891090381	0.14541825154956958	0.024664563505147074	0.29422530804310215
2.81	0.10735089477984573	0.07648973515215202	0.15066354436973597	0.025452523010475833	0.30757868429096613
2.82	0.11151051183949273	0.07976404570810187	0.155892221193446	0.026212550630679482	0.32113204397412937
2.83	0.11564339996272512	0.08300136823364608	0.16112259641418858	0.026933237880818427	0.3349447821357553
2.84	0.11974117219575267	0.08618985908134355	0.1663530776088727	0.02761148709282975	0.3490046755366211
2.85	0.12379564780133019	0.08932350813905111	0.17157143436571662	0.028254069214781227	0.36315583618787234
2.86	0.1277988789155517	0.09240265534462576	0.1767541570558801	0.02887805197881715	0.37715881606609986
2.87	0.13174317278503597	0.09541928602943688	0.18189471230099646	0.029488496405396806	0.3909229868090597
2.88	0.1356211114564152	0.09836404768298757	0.18698992438054576	0.03007744660803089	0.40446621786007525
2.89	0.13942557137053832	0.10123000561216221	0.19203288423327528	0.030611013026754938	0.41817942127361063
2.9	0.14314973989134164	0.10401003534309082	0.19701798932844442	0.031066097581225402	0.4323104466813055
2.91	0.1467871298443596	0.10669561394605018	0.2019432729981148	0.03143868178835374	0.44688971463795235
2.92	0.15033159118010309	0.10928282594880219	0.20679907482944287	0.03174314740782945	0.46166057635898333
2.93	0.1537773231892901	0.11176803145987146	0.21157628724009747	0.031992814097095576	0.4762473894220963
2.94	0.15711888168232982	0.1141487763341764	0.2162646318055905	0.032179881550679884	0.49057877544781986
2.95	0.16035118604105605	0.11640833839876137	0.22088196774045643	0.03205294772648653	0.5035300407250142
2.96	0.16346952098905937	0.11850976068131237	0.22548593579419723	0.032261460290338134	0.5180649202411945
2.97	0.1664695426705712	0.12043765375877472	0.2300950569164558	0.03279413637893851	0.5345476886783633
2.98	0.1693472768653827	0.12218516355851419	0.234713438799745	0.03297575136798473	0.5501098816081257
2.99	0.1720991153667179	0.12379578948669002	0.2392497000499006	0.03308076100982106	0.5656379437273937
3.	0.17472181922877192	0.1253130126718535	0.2436116845169272	0.033132193323581846	0.5809977559655018
3.01	0.17721250853907022	0.1267312347112429	0.2478021560196023	0.03313740775021427	0.5962224714599565
3.02	0.17956865646912437	0.12805165818263473	0.25181167337383414	0.03310233109227875	0.6113117642804102
3.03	0.1817880850819605	0.12926900079226838	0.2556444908374876	0.03302809477823203	0.626272211189342
3.04	0.18386895365032324	0.13038478246746474	0.25929246842914083	0.03291753906180932	0.6410889260271779
3.05	0.18580975061167754	0.13140228538036924	0.26274477133469976	0.03277334084110009	0.6557374145425392
3.06	0.18760928098424517	0.1323328877016788	0.2659750200179329	0.03260109889637394	0.6701718999786419
3.07	0.1892666561393344	0.13318638241381134	0.26896043360598937	0.03240555590114679	0.6843506117608487
3.08	0.190781280573466	0.13396358410547382	0.2716969485565252	0.03218772360304322	0.698254642790338
3.09	0.19215283973838437	0.1346642638848604	0.2741834608619596	0.03194842604735537	0.7118716973536725
3.1	0.193381284939933	0.13528524113829984	0.27642572856758535	0.0316873929162332	0.7251991006008637
3.11	0.19446682173169694	0.13582638037253286	0.2784241518603945	0.03140577547950203	0.7382306071894887
3.12	0.1954098923882829	0.1362896397097899	0.2801755593444456	0.03110528703484457	0.7509530341681856
3.13	0.19621116411963888	0.13666719814101913	0.281697594195954	0.030784269213289847	0.7633847972739375
3.14	0.1968715117363095	0.1369521931598403	0.2830067285314393	0.0304415926715952	0.7755449623324785
3.15	0.19739200438345028	0.13714652515073852	0.284102009448248	0.030078544638413973	0.787418582787676

s(GeV^2) |FormFactor|^2(Fit1-rho) UpperStatisticalErrorBand	LowerStatisticalErrorBand
0.	1.	               1.	               1.
0.01	1.0387812636334994	1.038781285925531	1.0387812413414683
0.02	1.0800832747164144	1.080083466366754	1.0800830830661088
0.03	1.1241886711932632	1.1241893698359298	1.1241879725510309
0.04	1.1714466928956644	1.1714484937368619	1.171444892057236
0.05	1.2223139857269605	1.2223178481867907	1.2223101232793367
0.06	1.2774605196738427	1.2774679715266832	1.2774530678644727
0.07	1.3382502529421911	1.3382640138592297	1.3382364921666543
0.08	1.4055899173123494	1.405613619591317	1.4055662154330582
0.09	1.4749962080343284	1.475029928148704	1.474962488690838
0.1	1.5512604532663368	1.551308561866956	1.551212346157651
0.11	1.6330162079410977	1.6330820597852038	1.6329503587523724
0.12	1.7191370811703506	1.7192230807779276	1.7190510858649117
0.13	1.8102310516035132	1.8103405280844367	1.8101215817429832
0.14	1.9065636373391588	1.9067003990312092	1.9064268854768769
0.15	2.0081769610958804	2.0083449997657947	2.0080089364836167
0.16	2.116197307391708	2.1164021978441494	2.1159924367749445
0.17	2.2319739708179016	2.23222329543277	2.231724674050463
0.18	2.3558889168399286	2.3561911765870174	2.355586695923696
0.19	2.488624235056992	2.4889894639662096	2.4882590596408423
0.2	2.6308735667845773	2.631313419180507	2.630433788024043
0.21	2.7838103952059536	2.7843390261874146	2.7832818645894646
0.22	2.9487763719762996	2.949410946684369	2.94814193379944
0.23	3.126842993760373	3.1276035687575687	3.1260826037207323
0.24	3.319288367281012	3.320198585801618	3.3183783982932917
0.25	3.5274096890571123	3.5284970782763807	3.5263226349440333
0.26	3.753250133578367	3.754547868668234	3.75195284704105
0.27	3.9991502735348163	4.000698329885523	3.9976028161980532
0.28	4.26708690582642	4.268932058581584	4.265242550598949
0.29	4.559386762770848	4.561584098229431	4.557190484943297
0.3	4.878337389745943	4.880950760489431	4.875725418260734
0.31	5.22792383774056	5.231030608496274	5.2248189121295265
0.32	5.612772180139357	5.61646612988878	5.6090806598999485
0.33	6.036520082069229	6.040910569452647	6.03213278565941
0.34	6.503497588905045	6.508712979141592	6.49828637771864
0.35	7.01769072240418	7.023877989424073	7.0115089056848205
0.36	7.587251039627485	7.5945892991395265	7.579919870704085
0.37	8.221770104080301	8.230477586060246	8.213071834597473
0.38	8.927846961103965	8.93817383982487	8.91753201365012
0.39	9.7134063243609	        9.725640614915731	9.701187423819198
0.4	10.585138387838034	10.599598578023915	10.570697924532388
0.41	11.558393379514563	11.575458480668104	11.54135343655424
0.42	12.651147943444565	12.671265605954309	12.631062220944003
0.43	13.873645018150851	13.89729251823015	13.85003775644836
0.44	15.237935140721856	15.265610536160409	15.210309918735703
0.45	16.756098200391406	16.788291640005806	16.723966495265394
0.46	18.436631273830205	18.473763433058412	18.399573750185535
0.47	20.284870829228726	20.3272157332101	20.242614136523407
0.48	22.304652841100932	22.352239232960887	22.257167757424572
0.49	24.49595966258428	24.54842732423036	24.44360414076216
0.5	26.88077606275898	26.937422651011946	26.82424859639407
0.51	29.34770170165462	29.406599358737406	29.2889220091656
0.52	31.74135967392638	31.799045479187598	31.683778514941185
0.53	34.02255719940872	34.07480842434575	33.970386097849456
0.54	36.12222508631346	36.164092870476765	36.08040577262889
0.55	38.01061384288426	38.037105470585686	37.98414066549783
0.56	39.47575258010207	39.48170668208092	39.46979937606867
0.57	40.298226876059445	40.279295309583034	40.317167341400435
0.58	40.47672558022657	40.43107472368959	40.52242798067109
0.59	40.00278458927633	39.93118860851004	40.074508940220696
0.6	38.86014496794691	38.765761090070704	38.95475864481358
0.61	37.25934277928205	37.147264411090326	37.37175930265675
0.62	35.410490669959	        35.28647215281702	35.53494506511406
0.63	33.33763448855436	33.207306564637335	33.468473907879
0.64	31.107821053939137	30.97625038355669	31.239950566875883
0.65	28.758838624003243	28.63029210734431	28.887962298907897
0.66	26.45412105024901	26.331558869396588	26.577253706804445
0.67	24.31565812186641	24.200780303150005	24.431081249976412
0.68	22.324484095297347	22.21829306347379	22.43118266111231
0.69	20.485040645766375	20.387943540554403	20.582600173731947
0.70	18.797649451019478	18.70963627018305	18.886076660351385
0.71	17.260579169198177	17.18134901837334	17.34017468224952
0.72	15.86848767560806	15.797556951735729	15.939736877012683
0.73	14.611999069397493	14.54879471000786	14.675478007497983
0.74	13.481281563063005	13.425190993722682	13.537606479261276
0.75	12.468193939701646	12.418598512341415	12.517987433324484
0.76	11.555064992298815	11.511395103838725	11.598900547727306
0.77	10.72663060139011	10.68836877178226	10.765029399275258
0.78	9.977462111613182	9.94412113451594	10.010914875479568
0.79	9.300379050580188	9.271512879416898	9.329335094425996
0.8	8.689515192836858	8.664718621550636	8.714382726613412
0.81	8.135052081298468	8.113970853665556	8.156188080707079
0.82	7.628555124730415	7.61087880120311	7.646272501608228
0.83	7.166488552263944	7.151938384504519	7.18106832128663
0.84	6.7447233246022575	6.733052162108718	6.75641471834938
0.85	6.359834356046157	6.350824169855785	6.368857325423243
0.86	6.007000893066888	6.000462348056289	6.013546563095011
0.87	5.682027554588991	5.677795833484244	5.686262432662708
0.88	5.382751028808644	5.380682322773805	5.3848205303513925
0.89	5.10686586120464	5.1068361106642035	5.106895611906921
0.9	4.85239874699576	4.854302538396858	4.850495702267728
0.91	4.616975167757183	4.62072423651818	4.613229140555214
0.92	4.398493353817126	4.404015291340815	4.39297833988475
0.93	4.195618293528649	4.202856737633023	4.1883923160179295
0.94	4.007044745596158	4.01595980871332	3.998149473136324
0.95	3.831892241505481	3.8424607527876704	3.821352798315971
0.96	3.6680428395355964	3.6802659644493776	3.6558603107823204
0.97	3.5136652899569047	3.5275588527658823	3.4998264482077936
0.98	3.3683752036079144	3.384022059966122	3.3528006943200275
0.99	3.231532250999838	3.2490664970115737	3.2140926320668495
1.	3.1022291972243528	3.1218105605587834	3.0827706566606516
1.01	2.9810151841017785	3.0028579187250912	2.9593313334677314
1.02	2.8683182041671347	2.8923344807365563	2.844501345066037
1.03	2.7632082649258174	2.7889383364840414	2.737715573241648
1.04	2.665125537166282	2.692172296180183	2.638350502193424
1.05	2.5737060831143026	2.6018209795296214	2.545894992322062
1.06	2.4879970204286526	2.5169850116762325	2.4593428822286216
1.07	2.40713891147598	2.436848885832617	2.3777911602095236
1.08	2.3309231057319604	2.36123709445316	2.3009982934989024
1.09	2.259026121374237	2.289849307634246	2.2286178400597803
1.1	2.1911586036438324	2.222414403968501	2.160342381495415
1.11	2.126968191397911	2.158593029489363	2.095806680207092
1.12	2.0661326460643274	2.09807316868363	2.0346783777287247
1.13	2.0084362146448234	2.040648545097061	1.9767323666823569
1.14	1.9536630885061357	1.9861109530165195	1.921745337187892
1.15	1.9016222051895129	1.9342758359801897	1.8695198193222864
1.16	1.8520970207304603	1.8849313721162306	1.8198346235863134
1.17	1.8048882933420456	1.8378822199118887	1.772486678443577
1.18	1.7598503649900215	1.7929867583401797	1.7273263685938565
1.19	1.7168402767956417	1.7501053612753448	1.6842074773479196
1.2	1.6757306140067738	1.709113630324379	1.6429996466831014
1.21	1.6363777703667906	1.6698700091369445	1.6035572784262855
1.22	1.5986487021480826	1.632243197082546	1.5657456421548137
1.23	1.5624440343868167	1.5961358768495135	1.5294633721770805
1.24	1.527666153451765	1.5614521608614294	1.4946111925904149
1.25	1.4942279436367891	1.528106557995993	1.461100429031751
1.26	1.4620292116734974	1.4959998667465642	1.428829950709223
1.27	1.4309766426717327	1.4650395681498793	1.3977056977788076
1.28	1.4010012679096082	1.4351579402008083	1.3676575223576835
1.29	1.3720348127488804	1.4062876646321114	1.3386162553316234
1.3	1.3440166125905422	1.378369103282119	1.3105202743571156
1.31	1.3168742542101106	1.3513302910043192	1.2832967727166502
1.32	1.2905400887596743	1.3251038991151687	1.2568778368291909
1.33	1.2649658204067704	1.2996424278574918	1.231214442288873
1.34	1.2401030881352966	1.2748980259278044	1.2062577851826548
1.35	1.2159093489933857	1.2508288266109528	1.181964720975747
1.36	1.1923313881733641	1.2273815873232055	1.1582821136654446
1.37	1.1693194864143703	1.2045066345193645	1.135160257456528
1.38	1.1468400044404687	1.1821707132751895	1.112565199778738
1.39	1.124858825701917	1.1603398234574434	1.0904627698371527
1.40	1.1033463955038034	1.1389846947829392	1.0688232019641588
1.41	1.0822639145680983	1.118066083006467	1.047608185887647
1.42	1.061575268003663	1.0975475469411249	1.026781985643321
1.43	1.0412576412457963	1.0774060834609818	1.0063220284089258
1.44	1.0212876318304136	1.0576180376659043	0.9862052176470978
1.45	1.0016453861887726	1.0381633131287118	0.9664119961005543
1.46	0.9823037239168952	1.0190137946437203	0.946916137047492
1.47	0.9632375726881498	1.0001436019959726	0.9276934028329731
1.48	0.9444323526200261	0.9815373823272266	0.9087300032907724
1.49	0.925873007890934	0.9631793065329582	0.8900116737674035
1.5	0.9075471292387195	0.9450560945839823	0.8715268823859459
1.51	0.8894372329201271	0.9271488681498039	0.8532595125506384
1.52	0.8715274724637291	0.9094404517833679	0.8351950189085828
1.53	0.8538095759347513	0.8919212519086492	0.8173264063511659
1.54	0.8362750316702622	0.8745814432766374	0.7996464298453482
1.55	0.818917151605305	0.8574129042143023	0.7821497645610479
1.56	0.8017264302485574	0.8404043607391677	0.7648285744257469
1.57	0.7846945695413862	0.8235457735845036	0.7476761913961862
1.58	0.7678180117455232	0.8068318345634676	0.7306906765982556
1.59	0.7510932177050277	0.7902572745764378	0.713870077409817
1.6	0.734517755098872	0.7738178237575248	0.6972136283415907
1.61	0.718088266576715	0.757508102670959	0.6807197926559724
1.62	0.7018021986198385	0.7413235546070438	0.6643878005333688
1.63	0.6856593002678547	0.7252618200301313	0.6482192541803229
1.64	0.6696595342517294	0.709320792142192	0.632215912394111
1.65	0.6538034062996094	0.6934987339407677	0.6163802083514183
1.66	0.6380917436522351	0.6777940532346838	0.6007150271323921
1.67	0.6225258190817957	0.6622055558006015	0.5852237151597434
1.68	0.6071074491685046	0.6467321135790619	0.5699105507260663
1.69	0.5918387449883015	0.6313727905611758	0.5547801636741279
1.7	0.5767219860665238	0.6161262631809099	0.539837804464092
1.71	0.5617602574432158	0.6009912031008168	0.525090193049005
1.72	0.5469568093300825	0.5859650368516732	0.5105453951035069
1.73	0.5323145044955552	0.5710645330695939	0.4961938891694291
1.74	0.5178364550537573	0.5562220482279062	0.4820999006104021
1.75	0.5035257660380246	0.5413526235189987	0.46834204914893496
1.76	0.4893861169124988	0.5264734404923681	0.45491140293909077
1.77	0.475421177027199	0.511836300809755	0.44159684509515057
1.78	0.46163411118527126	0.4976606138488705	0.42821562856043593
1.79	0.4480281812344716	0.4837413443504531	0.41495161313086154
1.8	0.4346066482201294	0.469709450576386	0.40212718400785075
1.81	0.4213725493711817	0.4554062447904637	0.38988228078039766
1.82	0.4083288524901283	0.4412079871723628	0.377899894444491
1.83	0.3954785866031204	0.4274942131173011	0.36586065412751995
1.84	0.3828246498161541	0.4142808611781197	0.35375689839308017
1.85	0.3703700947628306	0.4015826852691694	0.34158347036295694
1.86	0.3581165460634601	0.3894236796459084	0.3293263026625629
1.87	0.3460656107628898	0.37771187005235707	0.3170708058599099
1.88	0.33422003722297994	0.366206679516089	0.3050272961887007
1.89	0.32258216541231827	0.35476106088014586	0.2933220832641495
1.90	0.31115476150358196	0.3435244029980962	0.28183524884461886
1.91	0.2999376545360997	0.33268361202827845	0.27041487314211277
1.92	0.28893080758605194	0.32228044148016777	0.2590321995263902
1.93	0.2781367915715009	0.31213563717762277	0.24784121262478284
1.94	0.26755745040192075	0.3020797351579023	0.2369804422395612
1.95	0.25719542335746914	0.2921139485926695	0.22645096591291466
1.96	0.24704859409226657	0.2822780408903914	0.2162159254183407
1.97	0.2371152266231482	0.2726008020285222	0.20624895559630033
1.98	0.22739801274412302	0.2630708696847367	0.1965624558369358
1.99	0.21789854162625363	0.25369421585882146	0.1871535552258532
2.	0.2086196695024581	0.24447404677095616	0.17802366770856182
2.01	0.19955723281386825	0.23539550898106107	0.16917522915769695
2.02	0.19070780489682318	0.22644295922975055	0.1606120454213538
2.03	0.18207465534499523	0.21761746787833208	0.15233694447736876
2.04	0.17365947411895705	0.2089059758166066	0.1443597428622504
2.05	0.1654658293224157	0.20029119219440844	0.13669567972172988
2.06	0.15748726162181007	0.19176098218561946	0.12933933330989975
2.07	0.14971856869220063	0.18333632406100445	0.12226518696379603
2.08	0.142164214990379	0.17505239723032265	0.11545494003276283
2.09	0.13482642565443995	0.16691677276795763	0.10890556253086033
2.1	0.12771013110673032	0.15893186621951103	0.10262182137593946
2.11	0.12080597045078713	0.15108407309483343	0.09659577082780957
2.12	0.11410664154313109	0.1433709405747035	0.0908156558933939
2.13	0.10761863736446549	0.13580430940107868	0.08528279617366147
2.14	0.10134523146900506	0.12839147880399032	0.07999639880692536
2.15	0.09529356291273404	0.12114559876003966	0.07495825862914281
2.16	0.0894501731089881	0.11406761229678986	0.07014553307715422
2.17	0.08380496839992088	0.10715947485254587	0.06554038025567316
2.18	0.07836762480828637	0.10043763285247825	0.061147245741276245
2.19	0.07314306715099973	0.09387304262931083	0.0569908902797681
2.2	0.06814166396920847	0.0874645285238384	0.05308765104636642
2.21	0.06334397858316461	0.08121738684522577	0.04940394881880652
2.22	0.05873607654834687	0.07519227238926728	0.04588139947060153
2.23	0.054332263803290495	0.06945490230632444	0.04250232584646434
2.24	0.050139653339642876	0.06399408768798931	0.03928464218035586
2.25	0.04617233364501148	0.05879265276344547	0.036261068243222165
2.26	0.042403674658848665	0.05379443777799727	0.033424861363558184
2.27	0.038815419572623314	0.04898880166548663	0.03075471832340759
2.28	0.035426878064021484	0.04442947597426029	0.028248446842850588
2.29	0.032246602112999685	0.040143736728734905	0.025903003373761904
2.30	0.029288128364425278	0.03614591180518743	0.023731437942375096
2.31	0.02652641381966667	0.03238604095241788	0.021726972777775532
2.32	0.02394424157499218	0.028835977796618128	0.0198823396462488
2.33	0.02155718794406274	0.02553183598419586	0.01820129003705786
2.34	0.019368426463177702	0.02246745503899319	0.0166968596422143
2.35	0.017371425531821638	0.019633768700498773	0.015369765717276291
2.36	0.015583111321942613	0.017075244519386714	0.014221375897433544
2.37	0.014009694844410508	0.014798472135735518	0.013262960319991858
2.38	0.012629703280839606	0.012781469155189781	0.01247973944915326
2.39	0.011425849634547127	0.011011126251318388	0.011856193180975479
2.4	0.010359773305452064	0.009471918149015896	0.011330852025533439
2.41	0.009491640547493222	0.008236039305688577	0.010938660797268483
2.42	0.00885912786372146	0.00731414504039313	0.010730460779097084
2.43	0.008410753462229073	0.006593014069405829	0.010729656129311803
2.44	0.008125552827596487	0.006008267794440283	0.010988959045693164
2.45	0.00798982850555976	0.005541932018015556	0.011518971963403065
2.46	0.008001457038074795	0.005207572681242981	0.012294271958760948
2.47	0.008164398798648186	0.005023693261863333	0.01326860634744384
2.48	0.008484066459892916	0.004973841114078058	0.014471588772299022
2.49	0.00897520072657105	0.005063667732223368	0.015908276843953306
2.5	0.009681658743373655	0.005337480624283415	0.01756156555563396
2.51	0.010561407318714034	0.0057797702510213045	0.019298920146130674
2.52	0.011553679339085252	0.006332751463570446	0.02107891128010981
2.53	0.012692016277660256	0.0069345560193615164	0.023229644552456814
2.54	0.013989653164652947	0.0075323491408080855	0.025982650443824865
2.55	0.01546507144736202	0.008135136349366799	0.029399437325055323
2.56	0.01710433337800755	0.00879109136557801	0.03327894206178562
2.57	0.01888198933757615	0.009539158429698763	0.037375363792838026
2.58	0.020800787434038452	0.010374501966456081	0.04170540036076015
2.59	0.02285298013058676	0.011326034979159847	0.04611134460253146
2.6	0.025020039083092784	0.012419357067589567	0.05040537543082199
2.61	0.027310564212645775	0.013702057948246525	0.05443466376591674
2.62	0.029738685367911306	0.015126490311217272	0.05846626609373917
2.63	0.032286098318517066	0.016566192649174045	0.0629228518221695
2.64	0.03493850909178129	0.017978364717436933	0.06789824529330922
2.65	0.03767252526059449	0.01938528466394573	0.07321115912358477
2.66	0.040496671823533274	0.020910958905770927	0.07842683998067934
2.67	0.04342560545448391	0.02262003326756875	0.08336783556570847
2.68	0.04643945583054936	0.02450093131577043	0.0880220849624067
2.69	0.04952433928754789	0.026496504218355837	0.09256542533050316
2.7	0.052660696635697606	0.028556614486537582	0.09711056515299497
2.71	0.055851910088752774	0.03069359187351016	0.10163150265586617
2.72	0.059105079555421165	0.03290612140130964	0.10616293535730063
2.73	0.0624033160802965	0.035177309610945555	0.11070129097205873
2.74	0.06573427498190963	0.037492251375796516	0.11525034408416258
2.75	0.06908219728618244	0.03983143789232782	0.11981365056033513
2.76	0.07244655980410043	0.04218372721601188	0.12442011254501571
2.77	0.07582895115330514	0.04453945626534866	0.12909968639051295
2.78	0.07921547593590618	0.04688655719738347	0.13383562373151991
2.79	0.08259541534042412	0.049231981593030404	0.13856851611220597
2.80	0.0859560095810649	0.05157351657513978	0.14326026363241795
2.81	0.08929474232873026	0.053906375305217434	0.1479148038795874
2.82	0.09261038861301879	0.05621025367040113	0.1525821984642457
2.83	0.09589170109245293	0.05845771960517276	0.15729690447601735
2.84	0.09912971679411073	0.06063578645902246	0.16206107521070476
2.85	0.10231426683872573	0.06275246440988431	0.1668174995744755
2.86	0.1054423624057413	0.06483670157649418	0.17147836834070815
2.87	0.10851190728975722	0.0668935110458111	0.17602356106397815
2.88	0.11151413428388905	0.06891040521567617	0.18045753865216094
2.89	0.11444200869095549	0.07084684156166163	0.18486319218512867
2.9	0.11728779566924272	0.07267428595708975	0.189288781267834
2.91	0.12004904054120047	0.07438796678562597	0.19373794917261766
2.92	0.1227239715457008	0.07600557207913675	0.19815880315644027
2.93	0.12530619686195563	0.07754761229605575	0.20247745315907473
2.94	0.12779069715759456	0.07900600958011068	0.20669898863533137
2.95	0.1301720511163662	0.08038197969883873	0.2108030052096692
2.96	0.13244887478949618	0.08168585988521879	0.21475815355777206
2.97	0.13462032909404115	0.08292131673547941	0.21855216271451677
2.98	0.1366822346828751	0.08409322553315514	0.22215860023427247
2.99	0.13863152096545872	0.08515636389347953	0.225687167942061
3.	0.1404648821072315	0.08606809951410556	0.22924153335788638
3.01	0.1421821643654395	0.0868293096958517	0.2328219043560311
3.02	0.1437836430092298	0.08746686056325874	0.23636078697336682
3.03	0.14526708761404053	0.08803849034844909	0.23969659955471692
3.04	0.14663115883885677	0.08856001463436294	0.24278108792707923
3.05	0.14787436826656603	0.08903552557939287	0.24559667230083945
3.06	0.14899769067134955	0.0894063582595187	0.24830797623185968
3.07	0.15000242191144833	0.08962446411281418	0.251055633081447
3.08	0.1508879339999764	0.08969224094727336	0.2538365390346164
3.09	0.15165429760330504	0.08965667417781166	0.2565233007355622
3.1	0.15230147416591802	0.08961043041982947	0.25885088337319184
3.11	0.1528313194857329	0.08957453175504253	0.26075952332641267
3.12	0.15324591114447003	0.08955469966681641	0.2622342476997132
3.13	0.1535458390089086	0.08946796051918834	0.2635169566627708
3.14	0.15373222104699855	0.08924196700876275	0.26482602953366213
3.15	0.15380610002011463	0.0888941796774392	0.26611772667176287

s(GeV^2) |FormFactor|^2(FitI)	UpperStatisticalErrorBand	LowerStatisticalErrorBand
0.	1.	               1.	               1.
0.01	1.0388002274983363	1.038800234880339	1.0388002201163338
0.02	1.0801248442815568	1.0801249060806468	1.0801247824824702
0.03	1.1242569762037529	1.1242571947025084	1.1242567577050402
0.04	1.1715464511967422	1.1715469944304022	1.1715459079633346
0.05	1.2224506489001705	1.2224517633046037	1.2224495344967539
0.06	1.2776405228404073	1.2776425488690664	1.2776384968149623
0.07	1.3384816799162433	1.3384850730378977	1.3384782868031924
0.08	1.4058825288630552	1.4058878849829444	1.4058771727619812
0.09	1.475356980575367	1.4753650385142913	1.4753489226804732
0.1	1.5517008720463334	1.5517125779663044	1.5516891662147247
0.11	1.633547635478084	1.6335641526872968	1.633531118435849
0.12	1.7197707995043057	1.7197935348860884	1.7197480644217165
0.13	1.8109798157045045	1.8110104724120308	1.8109491595159537
0.14	1.9074414688648016	1.907482089312063	1.907400849281051
0.15	2.0091989535159516	2.0092519647894345	2.009145943641112
0.16	2.1173811204824786	2.1174494216648405	2.1173128215031265
0.17	2.2333404119534097	2.233427469269318	2.2332533580308382
0.18	2.357460884644597	2.357570794756975	2.3573509796564407
0.19	2.490427306914703	2.4905649077970926	2.4902897136346662
0.2	2.6329361092642682	2.6331070981209677	2.632765131511396
0.21	2.7861651383179917	2.7863762413614954	2.785954051267741
0.22	2.9514611572470666	2.951720318311209	2.951202018936571
0.23	3.1299001729861007	3.1302167340887315	3.1295836439210825
0.24	3.3227656572682793	3.3231506046418158	3.3223807544853523
0.25	3.531360280509898	3.5318265117712913	3.5308941107966714
0.26	3.7577363059301923	3.7582990432999024	3.757173652822257
0.27	4.0042450311569455	4.004922269922901	4.003567906909811
0.28	4.2728723616906255	4.273685279370164	4.27205959864092
0.29	4.5659559340196285	4.566929476922542	4.564982598643925
0.3	4.885793818549422	4.886957304986535	4.884630609117617
0.31	5.236391422275829	5.2377796829955106	5.235003529510555
0.32	5.622399212305327	5.624053753570035	5.6207451577904575
0.33	6.04747336672372	6.049443234571167	6.045504140316893
0.34	6.515966342468454	6.518309589276418	6.513623938018054
0.35	7.031883728933539	7.034668747239051	7.0290998132188856
0.36	7.603423231291239	7.606732182468524	7.600115719516618
0.37	8.240232434790807	8.244164445397653	8.236302299527749
0.38	8.948945981906393	8.953618677201801	8.944275725214583
0.39	9.737531705332366	9.743084918639697	9.731981657138055
0.4	10.612715283888077	10.619313874336992	10.606120793686715
0.41	11.589925172137724	11.597768682235893	11.582086966547456
0.42	12.687229536435407	12.69656039851349	12.677905531731561
0.43	13.914918045670476	13.926023143166761	13.903821804079994
0.44	15.285093016389325	15.29831199009098	15.271885464968364
0.45	16.80992521175971	16.82565860272923	16.794206532719823
0.46	18.497753007653543	18.51646748489731	18.47905744536498
0.47	20.353650068072564	20.37588385781815	20.331440539439743
0.48	22.381364459284125	22.40773472895471	22.35502522319424
0.49	24.580702377207853	24.61190971874244	24.54953460591646
0.5	26.973749013384317	27.010616943181734	26.936931406146023
0.51	29.447634113306027	29.49092992646636	29.40440186296387
0.52	31.8450754767445	31.8954025456721	31.794827818391013
0.53	34.126518057469994	34.184450805079344	34.068683489020586
0.54	36.222313017790036	36.288325182454145	36.1564209358857
0.55	38.10211441900549	38.17662029346471	38.02775395091525
0.56	39.55448110895782	39.63743670025273	39.47169913123974
0.57	40.36119088362887	40.451947153052764	40.2706382312461
0.58	40.52158056304927	40.61924992311314	40.42414604924262
0.59	40.02819853527346	40.13160330572035	39.92506020165009
0.6	38.86542810876069	38.97303398657101	38.75811933441146
0.61	37.24657660293115	37.357114671384956	37.13636561199561
0.62	35.38379803614819	35.496389952395	        35.27156325316541
0.63	33.30072921000915	33.41439785490583	33.18744724160427
0.64	31.064273551354706	31.17809925082526	30.950863409318803
0.65	28.712133210439067	28.825183611815785	28.5995261854362
0.66	26.406508928734056	26.518387354725714	26.295102506653464
0.67	24.26828054024322	24.37912882441364	24.157936265766946
0.68	22.278402452107986	22.38840026096432	22.168945080093522
0.69	20.44104342704379	20.55051037498218	20.33215957981044
0.70	18.756353180985602	18.865735198314553	18.647605351894285
0.71	17.222131125517034	17.334334827303337	17.11065370888861
0.72	15.832691155409853	15.950203270214876	15.716044803705422
0.73	14.578681583838764	14.699278375126093	14.45907420063489
0.74	13.450236837413016	13.569884025529687	13.3316445918183
0.75	12.439191223324208	12.554367810573462	12.325071291842027
0.76	11.527867381875582	11.63678870068277	11.41996557570829
0.77	10.701002416528766	10.803410531912094	10.599565052149842
0.78	9.95316731168274	10.049071847380558	9.858178052493301
0.79	9.277185762996508	9.366825746650667	9.188403628711802
0.8	8.667192439576079	8.750940466457678	8.584245896292966
0.81	8.113394257562504	8.191643480613415	8.035892496372963
0.82	7.60738140831307	7.680517352741113	7.534941883928939
0.83	7.1456300497314365	7.214056336417514	7.077852795457614
0.84	6.724071837893087	6.788184618079065	6.660564587590402
0.85	6.339808334465287	6.399996163256183	6.280186533361863
0.86	5.986513792897636	6.043113236734436	5.930444456137601
0.87	5.658844213562826	5.712144737613338	5.606041041333687
0.88	5.355505182571192	5.405786777060953	5.305691279268125
0.89	5.074481693090567	5.122004855488633	5.027399461673651
0.9	4.812992036228899	4.857989524878229	4.7684113401669
0.91	4.572448735181959	4.615162090118786	4.530130692775637
0.92	4.353793881270639	4.394468613395369	4.313495630091457
0.93	4.154106349947957	4.192957749068954	4.115614942535099
0.94	3.97162480520025	4.008848337469258	3.9347469062137024
0.95	3.805791019384035	3.841574474322008	3.770340879579935
0.96	3.6517315103041676	3.6862129046567356	3.617572660209835
0.97	3.5052538359420016	3.5385276493449833	3.4722929059917
0.98	3.366727771374368	3.3988903070856127	3.3348695780411717
0.99	3.23556755018674	3.2667077683257615	3.204724179244385
1.	3.1108693339248266	3.141066010746473	3.080962953389509
1.01	2.993276705880959	3.0226148533114245	2.9642233210606177
1.02	2.883324446225283	2.9118931541690607	2.855036027067869
1.03	2.7801212743761847	2.8079984929753112	2.7525208158433077
1.04	2.683165534527467	2.7104227607925235	2.6561824188261
1.05	2.5920713448784687	2.618775183784319	2.5656398069459248
1.06	2.506250242625225	2.532459743347558	2.4803119951412396
1.07	2.4251668059967275	2.450934069173388	2.3996704401614606
1.08	2.3485497506370536	2.3739234872739727	2.323447221752479
1.09	2.276098358174372	2.301123461175875	2.251345417229282
1.1	2.2075483010717583	2.232266421801647	2.1831038866070154
1.11	2.142573932914142	2.167022569852288	2.118401128712384
1.12	2.080876205081396	2.1050890249694945	2.0569418820664227
1.13	2.0222554330219498	2.0462636841064787	1.9985288638394614
1.14	1.9665102617031898	1.9903427257190454	1.9429631687748952
1.15	1.9134611214802897	1.937144432989184	1.8900673594746829
1.16	1.8629053496243397	1.8864636015862082	1.8396412940016615
1.17	1.8146558220709215	1.8381107344581027	1.791500202261563
1.18	1.7685736134594048	1.7919452862718233	1.745506768622451
1.19	1.7245223311049198	1.7478292351336402	1.7015262192785463
1.2	1.6823793877374742	1.7056385847836217	1.6594373682693457
1.21	1.6420094236260425	1.6652363032079431	1.6191065147595036
1.22	1.6032867339808994	1.6264951169791557	1.5804095102924025
1.23	1.566114561727337	1.5893171994663564	1.5432506622120146
1.24	1.5303983107176877	1.5536068712466773	1.5075364513187421
1.25	1.4960526509628922	1.5192778939611633	1.4731824528769581
1.26	1.4629827771840453	1.4862343124323505	1.440095002812859
1.27	1.4311002004237563	1.4543865800622453	1.4081866624773662
1.28	1.4003365152262393	1.423665593783625	1.377389721531814
1.29	1.370624585883083	1.3940035221994822	1.3476377393577
1.3	1.341903947019776	1.3653393320291884	1.3188708197121382
1.31	1.3141055979089242	1.3376032220497074	1.2910207555372177
1.32	1.2871649033763508	1.310729827061665	1.264023642506091
1.33	1.261032951729332	1.2846698158869065	1.2378309862723957
1.34	1.2356613141452213	1.259374330969115	1.212394794504647
1.35	1.2110066948273444	1.2347997572121763	1.1876720952405404
1.36	1.1870175028385146	1.2108939306982336	1.1636118711101455
1.37	1.1636453443247865	1.187607941983735	1.1401662447708507
1.38	1.1408552047753742	1.1649065541771568	1.1173004336797432
1.39	1.1186119894507303	1.1427544153206517	1.0949796091301875
1.40	1.0968847529661987	1.1211204300333035	1.0731729875240643
1.41	1.0756345412104449	1.0999652000076747	1.0518420639594628
1.42	1.0548248747779874	1.0792518673538045	1.0309507445218824
1.43	1.034431065944847	1.0589556040745955	1.0104744957985274
1.44	1.0144280187933654	1.039051169930587	0.9903883805079088
1.45	0.9947940632720418	1.0195168175235119	0.9706708229815105
1.46	0.9755001993045257	1.0003231491766187	0.9512932292118639
1.47	0.9565194251247433	0.9814428381018806	0.9322289339977083
1.48	0.937835027261258	0.9628590301482844	0.9134613799150058
1.49	0.9194297681171676	0.944554367761912	0.8949734682834898
1.5	0.9012892087866049	0.9265143047657417	0.8767508863748604
1.51	0.8833927386407129	0.9087178227295595	0.8587734398170129
1.52	0.8657213889734768	0.891145608601542	0.8410225176360887
1.53	0.8482647559860526	0.8737870443634859	0.8234879434515479
1.54	0.831011961736782	0.8566310756678069	0.8061590341211528
1.55	0.8139543227264446	0.8396688097784003	0.789027330368808
1.56	0.7970785030344338	0.8228864528069149	0.7720799605392609
1.57	0.7803724946585942	0.8062715876322527	0.7553053335140548
1.58	0.7638308851941844	0.7898184730100497	0.7386983741202747
1.59	0.7474479383312889	0.7735210929897774	0.722253634570646
1.6	0.7312195238013032	0.7573749939296138	0.7059673164773211
1.61	0.7151384749060922	0.7413724836331229	0.6898327756672599
1.62	0.6991986433299525	0.7255069481154964	0.673844329289261
1.63	0.6833984400000612	0.7097763616468229	0.658000819719816
1.64	0.6677361269591636	0.6941786160549734	0.642300878933868
1.65	0.6522110353446281	0.6787126430661296	0.6267442325514232
1.66	0.6368208549241042	0.6633755718140001	0.6113291151006618
1.67	0.6215639860287503	0.6481653335640767	0.5960543841471265
1.68	0.6064415698878501	0.6330825822231165	0.5809216491229512
1.69	0.5914547296286935	0.6181280428567069	0.5659324167755881
1.7	0.5766052238861511	0.6033030839361204	0.5510888193689039
1.71	0.5618940770822535	0.5886081892882341	0.5363923907385221
1.72	0.5473227417075761	0.5740444138955237	0.5218449587990787
1.73	0.5328940873686634	0.5596141991382525	0.5074497908443548
1.74	0.5186110054419626	0.5453200688249685	0.4932101170427814
1.75	0.5044767364680706	0.5311649717300844	0.47912944400312485
1.76	0.4904940632876199	0.5171512318627598	0.4652109697944474
1.77	0.47666597492284013	0.5032815709528002	0.45145792101151333
1.78	0.4629962239628143	0.4895594777554999	0.43787427906202897
1.79	0.44948851676563606	0.47598834821785335	0.42446401775860076
1.8	0.43614679077091767	0.462572010380267	0.4112311571482699
1.81	0.42297416542657146	0.4493132563917902	0.3981790924097612
1.82	0.4099738364305232	0.4362151116444121	0.385311150630869
1.83	0.397149820020016	0.4232815761335223	0.3726313367587062
1.84	0.38450591826208746	0.4105161899014654	0.36014365534921594
1.85	0.3720462111925597	0.3979231316618546	0.3478520654846846
1.86	0.35977304698262924	0.38550464815800056	0.3357589745380083
1.87	0.34768883006156315	0.37326289436184745	0.3238669698364991
1.88	0.3357974878385788	0.36120203296445713	0.3121797292227761
1.89	0.32410248451556917	0.34932549280124825	0.30070070074126254
1.90	0.31260775641797256	0.33763734297163744	0.28943365244870334
1.91	0.3013141354440288	0.32613850703029473	0.27837929682306106
1.92	0.2902226050464828	0.31482962757259414	0.26753886245698744
1.93	0.27933692008847905	0.30371484203656957	0.2569157121412696
1.94	0.26866005534696713	0.2927975236121082	0.24651241740618082
1.95	0.2581957824209484	0.2820813854360588	0.23633272357784493
1.96	0.2479429679090969	0.27156543582089365	0.22637533064156484
1.97	0.23790084324333433	0.2612488932969217	0.21663942959120405
1.98	0.22807315035821496	0.2511355471009327	0.20712863041356142
1.99	0.21846246031360433	0.24122871817759348	0.19784479610113961
2.	0.20907259605981907	0.23153270064332843	0.1887912605642056
2.01	0.1999001538656818	0.22204354361773326	0.1799650234209681
2.02	0.1909424423763085	0.21275882279127656	0.17136312268939588
2.03	0.18220356553434192	0.20368291852783368	0.16298931436208536
2.04	0.17368595586557148	0.19481879916862796	0.15484548407890533
2.05	0.16539391327538924	0.18617233605061437	0.14693453985964328
2.06	0.15732140007712117	0.17773597969906635	0.13925161897931534
2.07	0.14946362437043767	0.16950486764609604	0.13179193806819856
2.08	0.14182564051962548	0.1614860208535286	0.12455884541736555
2.09	0.13441014403914617	0.15368119739273328	0.11755560940868548
2.1	0.12722254547365822	0.14609834996646587	0.11078548168405246
2.11	0.12025351442125612	0.13872818946499	0.1042391441681773
2.12	0.11349580328092843	0.1315593108051971	0.09791247220467869
2.13	0.10695626790136449	0.12460259011076266	0.09180903254280369
2.14	0.10063839230334579	0.11786412913866488	0.08593018146779484
2.15	0.09454956788541026	0.11134826253642231	0.08028522919812206
2.16	0.08867596616905003	0.10504242198643832	0.07485953601097865
2.17	0.08300720606993402	0.09893536360107555	0.0696434117037612
2.18	0.0775531512250632	0.09303174541834468	0.06464988093329713
2.19	0.07231871934995551	0.08734057189831188	0.059880500597612525
2.2	0.06731433484915826	0.0818748879061345	0.05534321685521676
2.21	0.0625198719979253	0.07660045399026463	0.05102756173716451
2.22	0.05792085304958086	0.0714917123935364	0.04692607164441751
2.23	0.053531626730451684	0.06656111565471147	0.04305268972955183
2.24	0.04935910667616101	0.061813136003783666	0.039414298791870056
2.25	0.045417118077711996	0.05725433776221758	0.03602721986091104
2.26	0.041678559992253304	0.05284316078528641	0.032872794452953796
2.27	0.03812474465544254	0.04855974220412031	0.02993212255154921
2.28	0.03477457699585896	0.04444265748018355	0.027209696152486064
2.29	0.0316360204447059	0.04051648413957065	0.024701990086818313
2.30	0.028721155008067396	0.036808630875370826	0.022410633738807067
2.31	0.026007056598772577	0.033222490066133016	0.020358708560704403
2.32	0.02347758273348208	0.02971402353318745	0.018550059044823354
2.33	0.02114577828153599	0.026345548679739577	0.016972276591472987
2.34	0.019013067516634893	0.023304559649335983	0.01551184582773646
2.35	0.017069127858053187	0.020666814540781495	0.014097727794218388
2.36	0.015337599505276559	0.018435650205722638	0.01276016608953395
2.37	0.013828700735914542	0.016367651557936756	0.011683592021326655
2.38	0.012515496997619243	0.014291262557832527	0.0109603797749097
2.39	0.011378479673605474	0.012278477568306485	0.010544450563317707
2.4	0.010378240076380772	0.010497855448992685	0.010259987630691149
2.41	0.00957290401484948	0.00914226558585246	0.010023827288784317
2.42	0.009000761511470636	0.008183774388627576	0.00989930857769188
2.43	0.008612736755820092	0.007468036084847146	0.009932897161013072
2.44	0.008390232308413233	0.006895544661833421	0.010208910479912963
2.45	0.00832530744710068	0.006448620563052626	0.010748150461959403
2.46	0.00840760746122881	0.006139552606448801	0.011513520244085843
2.47	0.00863263453050479	0.005992410549326633	0.012436127050071251
2.48	0.009010677051092621	0.006003102654639427	0.013525056285712999
2.49	0.009557174778256348	0.006166291174977452	0.014812727318539843
2.5	0.010314991411733218	0.0065005800888820724	0.01636762356102675
2.51	0.011241670847799557	0.0069686585392284795	0.018134790612215033
2.52	0.012275561524402458	0.007523211386074545	0.02002993176884825
2.53	0.013446859165367872	0.008177121098385146	0.022112675019311908
2.54	0.014765125690025489	0.008931581701785462	0.024408771370099575
2.55	0.016242438255652563	0.009797649043589584	0.02692654118597048
2.56	0.0178673072367239	0.010773260114076493	0.02963268912182699
2.57	0.019619825652064573	0.011850767497366658	0.032482077942540585
2.58	0.0214992863217003	0.013036290310639416	0.03545635309431006
2.59	0.02349696120445726	0.014307477992061704	0.038588714665836854
2.6	0.025594083274252055	0.01563004531979875	0.04191012151027523
2.61	0.02779939070484778	0.017006063317378344	0.04544297579137815
2.62	0.030127170647652284	0.018460905282451614	0.04916586685770573
2.63	0.032559974186857674	0.02001100580434826	0.052978442082964455
2.64	0.03508486106727436	0.02165416507619084	0.05684576024172021
2.65	0.0376809850103292	0.023374162176367928	0.06074470698416707
2.66	0.040356742102090955	0.025165248611907914	0.06471887713514295
2.67	0.043125983701596225	0.02703331319923428	0.06879846577438217
2.68	0.04597144252621677	0.028968945772877053	0.0729530699866854
2.69	0.04888148823299931	0.030971054470553764	0.07714945236955449
2.7	0.051839604979511685	0.033032966742993615	0.08135341477257792
2.71	0.05484985919306401	0.03515902449047177	0.08556855884102425
2.72	0.05791958595379627	0.03734336291684361	0.08983332458418451
2.73	0.06103483736595198	0.039562715141111	0.09416066004085397
2.74	0.06418579769504752	0.041810471992907355	0.09853552062820332
2.75	0.06735968358803779	0.044071983252723095	0.10295263877069592
2.76	0.07055725902832874	0.04634152436613051	0.10742691073437921
2.77	0.07378112968878732	0.048614356905772836	0.11197628528862723
2.78	0.07702017999552362	0.05088810957070116	0.11657159553764956
2.79	0.0802661063481804	0.05318956305630225	0.12112616577481447
2.80	0.08350878221902942	0.055530068687365715	0.1255845142425781
2.81	0.08674707816746653	0.05791084818435736	0.1299420714506564
2.82	0.08998094974592581	0.06030723912058298	0.13425538023901232
2.83	0.09320145298398044	0.06268502423397729	0.13857394078392501
2.84	0.09640159004110666	0.06504335646558304	0.14287802875629424
2.85	0.09957323375697366	0.06736269083766272	0.14718576048949658
2.86	0.10271442158596347	0.06962287257091977	0.15153428771936295
2.87	0.10582388828614624	0.07181448664118033	0.1559392244625227
2.88	0.10889445799967389	0.07393059197873127	0.1603937239081939
2.89	0.1119203590600145	0.0759803027088339	0.1648607106715316
2.9	0.11489511917124894	0.07796843532044974	0.1693106749502661
2.91	0.11781665141961706	0.07988618668163412	0.17375673986269882
2.92	0.12068336201258233	0.08175189775395741	0.17815456593696147
2.93	0.12348961443497879	0.08358399262015502	0.18244743292281715
2.94	0.1262308307854245	0.08538251935877068	0.18662160408843403
2.95	0.12890200004005867	0.08713576168977806	0.19068778757331944
2.96	0.13150134581227954	0.08881360418031985	0.19470670184029326
2.97	0.1340274676150686	0.0904045964895264	0.19869965498429257
2.98	0.13647611236794926	0.0919039347274063	0.2026651992782703
2.99	0.1388438534154037	0.09333916210487274	0.2065329835597939
3.	0.14112699733436648	0.09473691601842513	0.21023303598215987
3.01	0.14332430799623527	0.09609114920763036	0.21377470709354554
3.02	0.14543484749737	0.09739961083136807	0.21715995258551
3.03	0.14745560389133902	0.09865301648872825	0.22040030699859467
3.04	0.14938422400550713	0.09984762731429382	0.2234970120348248
3.05	0.15121818979627605	0.10098679452632266	0.226434961326628
3.06	0.1529568866443677	0.10202244184260208	0.22932022428355642
3.07	0.15459993822675594	0.10291453814595374	0.2322426096655212
3.08	0.15614542105760018	0.10366013858648312	0.23520509249067645
3.09	0.15759194015305858	0.10429220957827887	0.23813110985653044
3.1	0.15893799657102453	0.10488115157632706	0.24085630670365363
3.11	0.16018357807875996	0.10544396931362623	0.24334040952978656
3.12	0.16132885971151562	0.10598644536003535	0.24556914703510652
3.13	0.16237284082984038	0.10644800210656864	0.24767904424691717
3.14	0.16331494309706776	0.1067759489703611	0.2497919326654106
3.15	0.16415452899038518	0.10697912958060171	0.2518875366823721

s(GeV^2) |FormFactor|^2(FitA)	UpperStatisticalErrorBand	LowerStatisticalErrorBand
0.	1.	               1.	               1.
0.01	1.0386204545515807	1.038620458658932	1.0386204504442293
0.02	1.079753401453055	1.079753435779154	1.0797533671269568
0.03	1.123676021698559	1.123676142850915	1.1236759005462158
0.04	1.1707262885246796	1.1707265891958638	1.1707259878535727
0.05	1.2213342602517008	1.221334875914688	1.2213336445890242
0.06	1.2760909163583523	1.276092033449534	1.2760897992681495
0.07	1.3359668131708544	1.3359686795966426	1.3359649467476753
0.08	1.4034438533131377	1.403446794798762	1.4034409118336728
0.09	1.4767161107868199	1.4767205399366123	1.4767116816503807
0.1	1.5533201129617649	1.5533265363530906	1.5533136895969775
0.11	1.6339170123830282	1.6339260516407446	1.6339079731753163
0.12	1.7190142492309004	1.7190266595557957	1.7190018389955863
0.13	1.8091117909917114	1.8091284828523404	1.8090950992851542
0.14	1.9047356007895777	1.9047576651728828	1.904713536661977
0.15	2.0064471945464954	2.00647593229742	2.0064184572071806
0.16	2.114853475793213	2.114890431761188	2.114816520471103
0.17	2.2306163769816925	2.2306633798255855	2.230569375128309
0.18	2.354462787767344	2.354521996430639	2.354403580593218
0.19	2.487195178395857	2.4872691364623103	2.487121222528561
0.2	2.629703271542351	2.6297949709188346	2.6296115753632816
0.21	2.782977094777408	2.78309005043865	2.782864143700326
0.22	2.948121749569896	2.948260087452366	2.947983418178424
0.23	3.1263742548381166	3.1265428151727357	3.12620570316232
0.24	3.3191228591926576	3.319327319602287	3.3189184113773225
0.25	3.5279292635434856	3.528176282331048	3.5276822620522834
0.26	3.7545542526895046	3.7548516410391093	3.7542568878959153
0.27	4.000987298417514	4.001344223651824	4.000630405029242
0.28	4.269480764245852	4.269907991900141	4.269053579339443
0.29	4.5625894074408615	4.563099589859849	4.562079282054535
0.3	4.883215927959005	4.883823948921239	4.88260798269604
0.31	5.234663340927916	5.23538672782785	5.233940053955712
0.32	5.620694923828515	5.621554341459658	5.619835637584774
0.33	6.0456023713313956	6.046622213966776	6.044582700702068
0.34	6.514282517967921	6.515491619865093	6.5130736404457625
0.35	7.032322461251024	7.033754949317754	7.030890264920681
0.36	7.606091990413146	7.607788306925244	7.604396052119859
0.37	8.242840669844387	8.244848796995877	8.240833031786874
0.38	8.95079441167335	8.95317133334397	8.948418120945488
0.39	9.739242409224465	9.742055847581783	9.7364297833614
0.4	10.618599208470302	10.621929670753966	10.615269790435025
0.41	11.600417527689311	11.60436069257964	11.596475702703279
0.42	12.697313997743084	12.70198345003807	12.692646262020503
0.43	13.922750918432513	13.928281205522746	13.917222827169873
0.44	15.290591203725805	15.297141120114818	15.284044091896224
0.45	16.81431070854579	16.822066604645958	16.806558388316024
0.46	18.505714682985253	18.514893421351058	18.496540494770713
0.47	20.372971801301773	20.38382272840888	20.362126650406697
0.48	22.41777007451837	22.430575025100268	22.404972433932322
0.49	24.6314520222664	24.6465219534356	24.61639130556859
0.5	26.990162534632884	27.00782896534542	26.97250765996507
0.51	29.449417621513902	29.470016835308474	29.42883280645682
0.52	31.93912741256914	31.962975699620703	31.915296919296846
0.53	34.360918322184894	34.388277851500106	34.33358056023878
0.54	36.590283931950424	36.62132150432459	36.55927266457362
0.55	38.48601747328116	38.520762237684366	38.45130404816265
0.56	39.90780070162377	39.946110688904156	39.86952745535158
0.57	40.7395699109211	40.781118674536856	40.69806347853949
0.58	40.91253674541439	40.95682827370171	40.86829311472073
0.59	40.4199616272859	40.46637388791338	40.373602598541
0.6	39.31796296868577	39.36581105394584	39.270173041477314
0.61	37.712182337975	        37.760786082083555	37.66364115412623
0.62	35.735718312191295	35.78445948169177	35.687043531976535
0.63	33.526077884285755	33.57443774086069	33.47778768547625
0.64	31.207305980417047	31.254881434627542	31.1598029443969
0.65	28.87986288282389	28.926365088409632	28.83343543463216
0.66	26.61762061315582	26.662862232084688	26.572455760395815
0.67	24.469732509996415	24.513609656786826	24.42593389941988
0.68	22.464967335929767	22.507440608479676	22.422574213976727
0.69	20.61669998823634	20.65777719311004	20.57570446378018
0.70	18.927506978069434	18.967228717256262	18.887868425360647
0.71	17.392915322780876	17.4313436725475	17.35457169018757
0.72	16.00422515598917	16.041435173396504	15.967101450847471
0.73	14.750510009510691	14.786583596965201	14.714524428316093
0.74	13.619962499933221	13.654984122118542	13.585030699292158
0.75	12.600753855022957	12.634807661611985	12.566791831439827
0.76	11.681549905054387	11.714717876737653	11.648475842077772
0.77	10.851793907477308	10.884154738508368	10.819529291888957
0.78	10.10183677752621	10.133465272258125	10.07030700142329
0.79	9.422971257790826	9.453938080362397	9.392105868394594
0.8	8.807408438999769	8.83778009984379	8.777141152567816
0.81	8.248222041977689	8.278061039072403	8.21849060179238
0.82	7.739276810328788	7.768641870388305	7.710022748592086
0.83	7.275151230461696	7.304097607745188	7.2463195685510415
0.84	6.851060709928159	6.879640522946659	6.822599624726498
0.85	6.462784686709732	6.491047274135871	6.434645156986278
0.86	6.106599442888085	6.134591730977082	6.078734884315445
0.87	5.7792173320130615	5.806984211744699	5.751583223694421
0.88	5.477732496473619	5.505317211748021	5.450285996025307
0.89	5.199572763788745	5.227017318907168	5.172272306980433
0.9	4.942457222585094	4.969802819310566	4.915262091035793
0.91	4.704358840062683	4.731646365208211	4.677228682871391
0.92	4.4834714573667505	4.510742052178747	4.4563657328729525
0.93	4.2781804087403	        4.305476167955647	4.2510576986208815
0.94	4.087035932891583	4.11440081601386	4.059853053710504
0.95	3.9087283545331317	3.936209441855955	3.8814391296000585
0.96	3.7420638168814544	3.769713924964786	3.7146165168578014
0.97	3.5859228605837985	3.613784932524085	3.558275603632866
0.98	3.439468298309477	3.4676653364015517	3.4115005420828948
0.99	3.3014340967466267	3.3301875532721947	3.2729289028850714
1.	3.1663955709708165	3.1957463196926508	3.1373143889756236
1.01	3.03939572406786	3.0692603121776116	3.0098217251996235
1.02	2.9252534537911754	2.9555532894534657	2.895264246984333
1.03	2.8194574944252024	2.850047426011073	2.7891958885898087
1.04	2.7210380525051847	2.7518182749455335	2.690602119439769
1.05	2.629195616909875	2.660132904424355	2.5986181294291297
1.06	2.543287255010045	2.574363580731637	2.5125860659394124
1.07	2.4627699877502067	2.4939722710960885	2.431958078485608
1.08	2.3871726868039236	2.418493080113152	2.356257904352661
1.09	2.3160798966803875	2.3475137413057956	2.2850669600572
1.1	2.249121329949491	2.2806659128146056	2.2180130497595685
1.11	2.185964441687235	2.2176180279813043	2.154762668745129
1.12	2.126308861857392	2.1580700997137066	2.0950150675904355
1.13	2.069882016925445	2.101749487648105	2.0384977321392057
1.14	2.016435602277266	2.0484075608239016	1.984962668289332
1.15	1.9657426666336633	1.9978167595791743	1.9341835096393707
1.16	1.917595162875541	1.9497683212761787	1.8859528942259116
1.17	1.8718018746266316	1.904070128675762	1.8400804703066547
1.18	1.8281866316702533	1.8605452122559987	1.7963908308870522
1.19	1.7865867783277656	1.819030018640261	1.754722178145334
1.2	1.746851841956204	1.7793732335137282	1.714924840119894
1.21	1.7088423757750142	1.7414345976471073	1.6768601411683528
1.22	1.6724289473436216	1.7050838388940435	1.640399445353653
1.23	1.6374912557077146	1.6702000515262105	1.6054230211014093
1.24	1.6039173573392271	1.6366706469316463	1.5718195313705061
1.25	1.5716029865710577	1.6043909279236706	1.5394851121289395
1.26	1.54045095896042	1.5732632260486097	1.508323030619362
1.27	1.5103706479538206	1.5431965858433687	1.478242963444894
1.28	1.4812775243139533	1.5141062971228736	1.4491605432265318
1.29	1.453092749682687	1.4859134091289832	1.4209970286043256
1.3	1.425742820119565	1.4585444808403667	1.3936788461556093
1.31	1.3991592495043466	1.4319310511253638	1.3671374776753074
1.32	1.3732782909340664	1.406009539048502	1.341309011803676
1.33	1.3480406869799328	1.3807209993163025	1.3161338853298634
1.34	1.3233914481309066	1.3560107815746478	1.2915567846217952
1.35	1.2992796526778854	1.3318284735691959	1.2675262988521003
1.36	1.2756582641640397	1.3081274073235445	1.243995040356652
1.37	1.2524839661090017	1.2848648123619562	1.2209191740366467
1.38	1.2297170050649373	1.262001535618727	1.1982583774952518
1.39	1.2073210463877055	1.2395017965243291	1.1759757937558593
1.40	1.1852630339139731	1.2173332352629553	1.154037710427295
1.41	1.1635130560729006	1.1954664052687907	1.132413780619539
1.42	1.1420442136571647	1.1738750407213183	1.1110765120778705
1.43	1.1208324886118788	1.152535614146186	1.0900014298405427
1.44	1.0998566144742752	1.1314274042027432	1.0691667604860393
1.45	1.079097943632351	1.11053229821769	1.0485533593439489
1.46	1.0585403150119284	1.089834406220763	1.0281448193124092
1.47	1.0381699186262867	1.0693203232379618	1.0079269575320888
1.48	1.0179751588776753	1.0489786402458714	0.9878880124852331
1.49	0.9979465147292068	1.0288000707567448	0.9680182520628825
1.5	0.9780763995650592	1.008777169979457	0.9483099655782229
1.51	0.9583590187234223	0.9889041144260454	0.9287573948099265
1.52	0.938790226799283	0.9691767778288813	0.9093563838426418
1.53	0.9193673849752579	0.9495923764920976	0.8901044379610075
1.54	0.9000892189698892	0.93014949245542	0.8710004237261447
1.55	0.8809556789607055	0.9108478716634594	0.8520444867217121
1.56	0.8619678014222881	0.891688280289	        0.8332379231336882
1.57	0.8431275747865141	0.8726724372867036	0.8145829717333001
1.58	0.824437810489919	0.8538028348014399	0.7960827435922605
1.59	0.8059020155764902	0.835082636112021	0.7777410650294082
1.6	0.7875242750772976	0.8165155942674666	0.7595623267949381
1.61	0.7693091380783845	0.798105945412596	0.7415513606870179
1.62	0.7512615123077026	0.7798582862507595	0.7237133588559611
1.63	0.7333865632319746	0.7617775038002222	0.7060537341670149
1.64	0.7156896253720134	0.7438686467319021	0.6885780737101052
1.65	0.6981761173045282	0.7261368857747765	0.6712920117460859
1.66	0.6808514664421217	0.7085874917064839	0.6542011039603658
1.67	0.6637210417770023	0.6912256824010045	0.6373108417184277
1.68	0.6467900943673306	0.6740565976863169	0.6206265581067069
1.69	0.6300637051399437	0.6570852479242456	0.6041533785692956
1.7	0.6135467410931797	0.6403164538256286	0.5878961897500062
1.71	0.5972438176104243	0.6237548698587143	0.5718595476015019
1.72	0.5811592687103879	0.6074049063559767	0.5560476907916373
1.73	0.565297122134637	0.5912706552721152	0.5404645629318598
1.74	0.5496610836603917	0.5753559542174238	0.5251137226271924
1.75	0.5342545205011833	0.5596643300800161	0.5099983639076341
1.76	0.5190804581591574	0.5441989568001881	0.49512134980113826
1.77	0.5041415747630774	0.5289627491340033	0.4804851153065973
1.78	0.48944020255548737	0.5139582465845508	0.46609177586439315
1.79	0.4749783336033189	0.49918764160835943	0.451943114388558
1.8	0.4607576266982571	0.4846528754931859	0.438040505516018
1.81	0.4467794163551799	0.47035547444756104	0.4243850827085588
1.82	0.43304472804530164	0.4562967179243927	0.4109776141619052
1.83	0.41955429032198854	0.44247762561560733	0.39781853895754926
1.84	0.4063085525378849	0.4288988092150442	0.3849081328923424
1.85	0.3933076993998606	0.4155607535905364	0.3722462841677803
1.86	0.38055167166274306	0.4024636277548474	0.3598327025465127
1.87	0.36804018237898956	0.3896072832343255	0.34766694997233816
1.88	0.3557727370362001	0.3769915164081094	0.33574824610390386
1.89	0.3437486507473272	0.36461581664808695	0.324075724451166
1.90	0.33196706869277515	0.35247952928112986	0.3126483258864547
1.91	0.32042698278348614	0.3405818602995788	0.30146482624993975
1.92	0.3091272512341485	0.3289217298863313	0.2905240029035895
1.93	0.29806661521918953	0.3174981060917604	0.2798243687132536
1.94	0.2872437149571288	0.3063098538557491	0.2693643405135238
1.95	0.27665710769034396	0.2953556161686292	0.25914237291649644
1.96	0.26630528111590857	0.28463404245297935	0.24915678436204675
1.97	0.256186669086933	0.2741436955025127	0.23940586816326365
1.98	0.2462996644332764	0.2638830693488677	0.22988790011845953
1.99	0.23664263200891947	0.25385076727070804	0.22060100852516737
2.	0.22721392045531721	0.24404533809072843	0.21154333874871378
2.01	0.21801187310111217	0.2344651566014158	0.20271317708082
2.02	0.20903483741942458	0.22510874657673902	0.19410868720274338
2.03	0.20028117436566248	0.21597466427701384	0.18572802944076441
2.04	0.1917492665008801	0.20706150248911798	0.17756937316514376
2.05	0.18343752476470707	0.1983680546054967	0.16963076819816178
2.06	0.17534439537450447	0.18989279383048896	0.16191060424646198
2.07	0.16746836387029257	0.18163439907303192	0.15440716651229935
2.08	0.1598079618353189	0.1735918760718068	0.14711854750716477
2.09	0.15236176809331037	0.1657640103752741	0.1400431150274666
2.1	0.1451284129258907	0.15815000647778032	0.133178978025554
2.11	0.13810658088350264	0.15074887981321247	0.1265245056198766
2.12	0.13129501042709105	0.1435594203778855	0.12007835998306599
2.13	0.12469249618007715	0.1365812322797545	0.11383861707046734
2.14	0.11829788674440497	0.1298138851267124	0.107803491087692
2.15	0.11211008645887896	0.12325666714693741	0.10197153538719216
2.16	0.10612804778841799	0.11690927143185434	0.09634105482177413
2.17	0.10035079067613746	0.110771369551525	0.0909105054248669
2.18	0.09477735837928228	0.10484235510127525	0.08567861387780243
2.19	0.08940685951803166	0.09912288014927617	0.08064320282991416
2.2	0.0842384307298818	0.0936133785989579	0.07580234062851614
2.21	0.07927123759325039	0.08831258251646983	0.07115553561216514
2.22	0.0745045088470623	0.08322166762304366	0.06670043988124683
2.23	0.06993747066285955	0.0783413441717687	0.06243510185367693
2.24	0.06556937704592712	0.07367015577133997	0.05835936087227057
2.25	0.06139949526239937	0.06921098309472627	0.05446964990590973
2.26	0.057427099198988286	0.06496403678466069	0.050764575072051295
2.27	0.05365146199178007	0.0609258616781604	0.04724560793061496
2.28	0.050071849078542105	0.05710052705208866	0.043908352512957084
2.29	0.04668751026120709	0.05348858824909757	0.04075118984774095
2.30	0.043497672126509096	0.0500840443002823	0.037777450021581456
2.31	0.04050153262790902	0.04689049583002435	0.03498308380007435
2.32	0.037698249585993375	0.04390756782673332	0.032367040400498835
2.33	0.03508693872642609	0.041125667544109616	0.02993491273441433
2.34	0.03266666525740938	0.038544662286808806	0.027685053017381354
2.35	0.03043644011910551	0.03616094873220989	0.025618157697557792
2.36	0.02839521627111248	0.03396787469730409	0.0237367899625884
2.37	0.026541887536961326	0.03194689550528891	0.0220513381011717
2.38	0.02487528941558418	0.030080563464170176	0.02057075903379773
2.39	0.023394202448750148	0.028384292806932693	0.019281393126102057
2.4	0.022097358508148694	0.026797307372029736	0.01822172826029046
2.41	0.02098344982388897	0.02527676604901645	0.017419363128390757
2.42	0.020051140868179204	0.02384845480356904	0.016858461204578606
2.43	0.01929908170275827	0.022544079211823435	0.016521169532667492
2.44	0.018725922523982627	0.021393895542937535	0.016390664970502296
2.45	0.018330326646452802	0.02040656133345846	0.016465335314169143
2.46	0.018110981764483496	0.019556462611669597	0.0167723410605525
2.47	0.018066604553519165	0.018809596730868544	0.017352961083663833
2.48	0.01819593991603569	0.018145115683382868	0.018246906507283188
2.49	0.01849775218795365	0.017636455840816002	0.019401110918601472
2.5	0.01897080871936374	0.01741385565603824	0.020666967188412218
2.51	0.01961385745585668	0.017503594827080787	0.02197853687048245
2.52	0.020425599697793367	0.01784850006939763	0.023374800194010625
2.53	0.021404660877331002	0.018336164928853285	0.024986659370804635
2.54	0.02254956101175051	0.018905364579854814	0.026896212318815525
2.55	0.02385868666055002	0.01956865991588918	0.029089213649807464
2.56	0.025330265891521275	0.02037731698268714	0.03148708785866596
2.57	0.026962346333743056	0.021369748530724233	0.034018562210259604
2.58	0.02875277733528692	0.022546266722686847	0.03666780912350843
2.59	0.030699195709398254	0.023864500090873087	0.03949132031945853
2.6	0.032799014705441686	0.025276641054911675	0.04256006022451092
2.61	0.035049416789292125	0.026783411988723457	0.04586650938123581
2.62	0.03744734837846408	0.028392484807124658	0.049389967447910105
2.63	0.0399895179879032	0.0301230898835278	0.05308756687658813
2.64	0.04267239541622739	0.031974998106280315	0.05694866110740219
2.65	0.045492213578024965	0.0339445603695969	0.06096828103613767
2.66	0.04844497202307388	0.03602574188565214	0.06514550961562524
2.67	0.051526440397001175	0.038215143125434226	0.06947439792365552
2.68	0.054732165233896034	0.040513624727691	0.07394080217660282
2.69	0.058057476338940976	0.04293603028299931	0.07850447599451521
2.7	0.0614974945815709	0.04549116394524687	0.08313574574855324
2.71	0.06504714077606567	0.04818665147350262	0.087807108265447
2.72	0.06870114517296871	0.050973433030084656	0.09259426071774615
2.73	0.0724540561016888	0.05379377122604591	0.0975873251894325
2.74	0.07630025844557448	0.05663954813612415	0.10278559115289909
2.75	0.08023397028247861	0.05952404742195133	0.10814939957395912
2.76	0.08424926990734957	0.06248419268398304	0.11359576198437539
2.77	0.08834010134452319	0.0655221099576665	0.11910442920159071
2.78	0.09250028801867301	0.0686304864326102	0.12467204759375411
2.79	0.09672354696780912	0.07179741568479621	0.1303033604537864
2.80	0.10100350258458715	0.07501389615381357	0.13599756921991216
2.81	0.1053336991598277	0.0782780732622673	0.14174069076489162
2.82	0.10970761765694453	0.08157929923098912	0.14753450309445487
2.83	0.11411868592268692	0.08490581560504909	0.15338259673116994
2.84	0.11856029804780063	0.08825160031001843	0.15927806664874508
2.85	0.12302582390748035	0.09161321380360811	0.16520928282603103
2.86	0.12750862581508077	0.09499065974723307	0.1711584034118426
2.87	0.13200207150579082	0.09837913112376784	0.1771162917151487
2.88	0.13649954871248413	0.10177292503178195	0.18307547653737796
2.89	0.14099447702987677	0.1051696166552008	0.18902267774159473
2.9	0.14548032268927238	0.10856510416127925	0.19494776393585994
2.91	0.14995061063187	0.11195489571218206	0.20084146825710036
2.92	0.15439893523675788	0.11532692805130161	0.2067082823318338
2.93	0.15881897533622621	0.11866691838636835	0.2125568546981335
2.94	0.1632045017892927	0.1219692590746047	0.21838051322019536
2.95	0.16754939099565475	0.12522474819672738	0.2241793162630147
2.96	0.17184763128625724	0.12842151830191553	0.22995841175363146
2.97	0.17609333655868895	0.13155095989419752	0.23571749910677858
2.98	0.18028075253832693	0.13460611149105203	0.24145374509149126
2.99	0.18440426470736654	0.1375850105687807	0.24715579616858457
3.	0.18845840457170032	0.14048642717445226	0.25281139935392843
3.01	0.19243786035220548	0.14330183203219202	0.25842188872912636
3.02	0.19633747682925853	0.14603478239103387	0.2639672834189264
3.03	0.2001522650838478	0.14869780876998348	0.26941169847101915
3.04	0.2038774046007368	0.15129117230119218	0.2747417142262019
3.05	0.20750824779687324	0.15381182324924123	0.2799503445034216
3.06	0.2110403210577049	0.15623133980435747	0.2850773560762574
3.07	0.214469330851335	0.1585234256488054	0.29015960063139906
3.08	0.21779115761214915	0.1606907193095608	0.29518187818424974
3.09	0.22100186632305133	0.1627209885584431	0.30015688238887245
3.1	0.22409769594114445	0.16459661850553473	0.3051081963569171
3.11	0.22707506668411737	0.16631261767819086	0.3100371252809204
3.12	0.22993057250722307	0.1678653111987762	0.3149433781050906
3.13	0.23266098138984986	0.169287467952988	0.3197586502337256
3.14	0.23526322921629336	0.1706102428324338	0.3244165538093708
3.15	0.23773441578261104	0.1718277773129226	0.32892034872162784

s(GeV^2) |FormFactor|^2(FitSingularities)	UpperStatisticalErrorBand	LowerStatisticalErrorBand
0.	1	               1	               1
0.03	1.1249316267149507	1.1305664381810487	1.1193248994892386
0.04	1.1724414399350518	1.1803040807653815	1.1646311763868646
0.05	1.223533051521836	1.2338321081363948	1.2133199633023513
0.06	1.278800457630867	1.2917713393783408	1.2659598185716212
0.07	1.339218347010922	1.355132298153645	1.323491280823708
0.08	1.4073354216103011	1.426528243142301	1.388400824473913
0.09	1.4810986496803231	1.5039183515407852	1.4586252025145148
0.1	1.558410589275462	1.58520272613934	1.532071276863772
0.11	1.6397492180393871	1.6708912848875008	1.6091875768694444
0.12	1.7256269817014924	1.7615330061576209	1.6904528439524498
0.13	1.8164825300553764	1.8576056144138646	1.776269815511222
0.14	1.912934835236771	1.9597753332791188	1.8672138697330543
0.15	2.015514253476127	2.068622625338062	1.9637693488361727
0.16	2.1248474978529734	2.1848316704153903	2.066510180285008
0.17	2.241590757667333	2.309122489557693	2.176034033537744
0.18	2.3664807580038416	2.4423040477418483	2.2930114631369825
0.19	2.500321367921269	2.5852613190757783	2.418172157965771
0.2	2.644009541540321	2.7389829664561507	2.552329292067444
0.21	2.7985403607164234	2.904567659959448	2.6963834440919543
0.22	2.965025632987665	3.083244581720849	2.851339480708532
0.23	3.144710337387131	3.276391945034573	3.0183211508155434
0.24	3.3389897247844966	3.4855564365552683	3.1985861038714556
0.25	3.549436535447484	3.7124834949063272	3.3935503649574303
0.26	3.7778192524336753	3.95913858523266	3.604803922979078
0.27	4.026142165465595	4.227751665093103	3.834146851788904
0.28	4.296666229092733	4.520842018882099	4.083606683687394
0.29	4.591965972857485	4.84128145339127	4.355489698109355
0.3	4.914953601503488	5.192323656517753	4.6524004478639425
0.31	5.268958590174033	5.577692732512666	4.977313372438492
0.32	5.657754438061947	6.001616861394991	5.333593600241092
0.33	6.085668392621618	6.468950655480036	5.72509542232839
0.34	6.557607735183136	6.985210298456551	6.15618104118119
0.35	7.079207312634251	7.556738668045721	6.631852493025323
0.36	7.656846829753269	8.190733396021479	7.15775993913672
0.37	8.297839139453215	8.895458779930234	7.740369112790477
0.38	9.010419074950056	9.680246346599832	8.386940683048344
0.39	9.803956178201474	10.555736728243728	9.105717508704576
0.4	10.688875112465178	11.53380955198561	9.905838192476686
0.41	11.676818967308268	12.627775376926952	10.797475970597336
0.42	12.780428114979301	13.852153817294136	11.791620635752333
0.43	14.013230584592566	15.222570166362816	12.899965595247535
0.44	15.389169813077633	16.75525611475928	14.134462997769244
0.45	16.921653303834734	18.46602109294037	15.506445546372362
0.46	18.62274245709064	20.369363980416296	17.025889317754412
0.47	20.500126605169985	22.47514309084672	18.69866586048923
0.48	22.55618338880532	24.78749165809845	20.52573193300428
0.49	24.78083014412523	27.296877492689497	22.496695557514684
0.5	27.15169869705452	29.98013349645853	24.590108720977486
0.51	29.62138959873533	32.786184371449	        26.762087098926305
0.52	32.12207587235678	35.640811011610914	28.950737344021093
0.53	34.55172762417801	38.43103558354671	31.06400500799976
0.54	36.787285020137844	41.019316034597566	32.99187968489159
0.55	38.686851065895354	43.24566975654323	34.60860830321614
0.56	40.107325494989134	44.947126782580284	35.78866266970248
0.57	40.938754497447995	45.9962554159419	36.4373491855115
0.58	41.10411483500069	46.30134698806867	36.490261433499114
0.59	40.606429475767214	45.860067598623324	35.95463768603922
0.6	39.49357614578387	44.720766470015754	34.87736637573093
0.61	37.877084313594274	43.00448877828684	33.361017798849176
0.62	35.88801843467571	40.85573640792431	31.52433367747882
0.63	33.663900720387396	38.42788071769431	29.490520697502493
0.64	31.33178402360688	35.86393670628966	27.372362887755763
0.65	28.98958498893234	33.27502408089457	25.256060995368248
0.66	26.714717781245767	30.749888016625086	23.209064883013497
0.67	24.554078451049126	28.343045179144053	21.271629945555436
0.68	22.53849454353614	26.09104055062763	19.469661827307824
0.69	20.68007421254263	24.009122471433706	17.812623927054247
0.70	18.982178961865863	22.10255182631476	16.302331104491472
0.71	17.439774228732006	20.366867894806788	14.933357780759856
0.72	16.044312791479932	18.793464757293005	13.697313203270054
0.73	14.784652644562131	17.37060648328405	12.583668510984053
0.74	13.648913590593475	16.085565605814764	11.581367218641704
0.75	12.625190725003442	14.925448811832707	10.679440387564096
0.76	11.702028400699664	13.877753611102293	9.867408842217788
0.77	10.868842727822713	12.930874259119877	9.135634596307975
0.78	10.115874124580253	12.074056613959259	8.475271615192757
0.79	9.43440343952558	11.297667997997706	7.878437238127157
0.8	8.816555660819548	10.592977217372388	7.3380365241358945
0.81	8.255396885189821	9.952284097837717	6.8478328252552085
0.82	7.7447286027853774	9.368685882790055	6.402266217524256
0.83	7.27912298251555	8.836131756890687	5.996473666666057
0.84	6.853750082595214	8.34922540445055	5.626137505747159
0.85	6.4643838655856865	7.903242347669524	5.2874828993109695
0.86	6.107268468800559	7.493976526226675	4.977161059783056
0.87	5.779111793710566	7.117740673480823	4.6922379790636
0.88	5.476985459105062	6.771251276039773	4.430107301710088
0.89	5.198314187130417	6.451622283224026	4.18847682053882
0.9	4.940801717197329	6.156279985832456	3.965303992817926
0.91	4.702419713962553	5.882955174606424	3.7587828754063435
0.92	4.481352454496915	5.629620186408375	3.5672956888435183
0.93	4.275986609814051	5.394482170672723	3.3894006707446125
0.94	4.084868653640947	5.175936511048163	3.2237937776194063
0.95	3.9066925183922945	4.972559703058949	3.069293753017296
0.96	3.740240109450588	4.783056567266786	2.924781649473885
0.97	3.5846231195488243	4.606314281040846	2.789545420780545
0.98	3.4392067092752723	4.442803477709816	2.662315101006434
0.99	3.300747403895864	4.289968540320363	2.539630144580328
1.	3.1664432516453576	4.142172685887873	2.420556463052549
1.01	3.0406416282468753	4.002529387794736	2.309914710160484
1.02	2.9269877329084806	3.875275129805612	2.210748115073058
1.03	2.8227387327266817	3.756562940120328	2.1210489695860293
1.04	2.725528502555176	3.644141717058627	2.038478795566789
1.05	2.634789538895769	3.5384407639896853	1.9619138421287063
1.06	2.549873287387021	3.438987449009206	1.8906302737379006
1.07	2.4702311150333203	3.3452686811793813	1.824081215666824
1.08	2.3953806341948685	3.2568462356269485	1.761780559177471
1.09	2.3249000123484187	3.1733214814836255	1.7033131072928422
1.1	2.258412585208122	3.0943296028199474	1.6483141957992893
1.11	2.195583116747204	3.01953204125032	1.5964676502840516
1.12	2.1361092277652634	2.9486131689476935	1.5474944903019332
1.13	2.0797190329614983	2.8812919275587867	1.5011430166893782
1.14	2.026165681488927	2.8173091263126757	1.4571874029042293
1.15	1.9752257500738386	2.756426848435754	1.4154254686605043
1.16	1.926695429973492	2.6984250789036848	1.3756747626452313
1.17	1.8803893958544438	2.6431021292227843	1.3377705844259027
1.18	1.8361379936775495	2.590271143173368	1.301563637762983
1.19	1.7937864274873778	2.5397605117332427	1.2669185667607372
1.2	1.7531926024645894	2.491411195315873	1.2337121656500947
1.21	1.7142265405462185	2.4450779427027935	1.2018318848678833
1.22	1.6767686732825036	2.400622313821927	1.171176810052753
1.23	1.6407094288393869	2.357915982756013	1.1416553640611065
1.24	1.6059478464369499	2.316843830010509	1.1131818432500147
1.25	1.572391286006508	2.277297716132633	1.0856790216046435
1.26	1.539954291952445	2.2391774184126554	1.0590760703736013
1.27	1.5085583845689545	2.2023896980900197	1.0333086836215561
1.28	1.478131116550253	2.1668480516584916	1.0083178633629135
1.29	1.4486059257056498	2.1324720033128473	0.98405002489906
1.3	1.4199213297187574	2.0991865711026407	0.9604561168708865
1.31	1.39202088114576	2.0669223927988685	0.937491480231215
1.32	1.3648523785652997	2.035614750596816	0.9151152077130605
1.33	1.3383679084574203	2.005202646989944	0.8932905913685851
1.34	1.3125232173217747	1.9756280200406984	0.8719845935866244
1.35	1.2872776646417894	1.9468386986816486	0.8511664510489778
1.36	1.2625937402134904	1.918785453641806	0.8308083374116714
1.37	1.2384370155350488	1.891422436578027	0.8108850840375055
1.38	1.214775734423638	1.8647066766370257	0.7913738418395375
1.39	1.191580768560967	1.8385977970402994	0.7722541222941964
1.40	1.168825272817118	1.813058204763737	0.7535072590570723
1.41	1.146484640980519	1.788052500227783	0.7351165762098387
1.42	1.1245362172387174	1.7635476433851847	0.7170669352372887
1.43	1.1029592502481924	1.7395125956375208	0.6993448111333581
1.44	1.0817346537607604	1.7159184772472111	0.6819379106148609
1.45	1.0608449579085761	1.6927376533081948	0.6648354648849686
1.46	1.0402741129425568	1.6699439691965485	0.6480278679576135
1.47	1.0200074373558055	1.647513722302356	0.6315062255163894
1.48	1.0000314594061726	1.625424241218698	0.6152627076914002
1.49	0.9803338622012443	1.6036544091128053	0.5992902684751648
1.5	0.9609033582556836	1.5821843035342544	0.5835826217094778
1.51	0.9417296319636318	1.5609952118043044	0.5681341576102655
1.52	0.9228032429395666	1.540069669995811	0.5529398062695761
1.53	0.9041155664541163	1.5193910636009753	0.5379951067764375
1.54	0.8856587217542565	1.498944071741297	0.523295956254433
1.55	0.8674255110754128	1.478714088127491	0.5088387423593947
1.56	0.8494093695499887	1.4586875745480286	0.494620156915975
1.57	0.8316043033650932	1.438851719193455	0.4806372387970241
1.58	0.8140048582571346	1.4191939329484002	0.4668875013270739
1.59	0.7966060572876088	1.3997031817263619	0.45336841318687043
1.6	0.7794033852899213	1.3803686978627976	0.4400778124946252
1.61	0.7623927266067329	1.3611803264689657	0.4270137145291149
1.62	0.7455703632044115	1.3421288947887569	0.4141742038804058
1.63	0.7289329125706947	1.323204850667125	0.40155777145908605
1.64	0.712477337541923	1.3044000964950937	0.3891627699197534
1.65	0.6962008844105478	1.285706490185434	0.376987807942132
1.66	0.6801011028199617	1.2671160704388074	0.3650316816289299
1.67	0.664175783985132	1.2486220885040333	0.3532930228782095
1.68	0.6484229892988325	1.2302167960813029	0.3417709580397001
1.69	0.6328409884296926	1.2118948248316004	0.33046408688022694
1.7	0.6174282955520841	1.1936487575872265	0.31937175629245385
1.71	0.6021836069556976	1.175470278594757	0.30849363285238557
1.72	0.5871058440603151	1.1573550881747336	0.29782845009962183
1.73	0.5721940900491183	1.1392968661609562	0.28737556154251964
1.74	0.5574476390610863	1.1212902753874927	0.2771341882670192
1.75	0.5428659312446579	1.10333072184529	0.26710342916397745
1.76	0.5284486077374928	1.0854118976392797	0.25728290946400345
1.77	0.5141954434246842	1.0675297692864778	0.24767173862197206
1.78	0.5001064075220278	1.049679799955983	0.2382692501294907
1.79	0.4861815932097326	1.0318566754104703	0.22907497448875852
1.8	0.4724212838361345	1.014057465475025	0.22008799011032187
1.81	0.45882587847905487	0.9962772004622337	0.21130784350032045
1.82	0.44539596398780784	0.9785154240891688	0.20273320160798844
1.83	0.4321322353948965	0.9607661941592941	0.1943639045332684
1.84	0.41903557422191656	0.943018317285953	0.18620085022672037
1.85	0.406106962518353	0.9252714239735025	0.17824268720777106
1.86	0.3933475680792686	0.9075244372380953	0.17048831185238839
1.87	0.3807586507191464	0.8897734216731708	0.16293715516613497
1.88	0.3683416552947733	0.8720185394892735	0.1555879477506655
1.89	0.3560981086232675	0.8542572379000206	0.1484399046883243
1.90	0.34402972148203786	0.8364883175979264	0.141492052878852
1.91	0.3321382743432195	0.8187136029037118	0.1347428855432751
1.92	0.3204257298450184	0.8009303952730188	0.1281917242057389
1.93	0.30889410523049693	0.7831413358562306	0.12183697102513448
1.94	0.2975455971632175	0.7653510933154339	0.11567682225663972
1.95	0.2863824384159216	0.7475581183131077	0.10971040106219083
1.96	0.2754070373518635	0.729787716915296	0.10393301293614765
1.97	0.2646218159960928	0.7120169158751471	0.09834696890052311
1.98	0.2540293670370363	0.6942186504335813	0.09295474743647325
1.99	0.24363226991593262	0.6764215315501068	0.08775102532478588
2.	0.23343326883688736	0.6586327469934157	0.0827336497378664
2.01	0.2234350629134481	0.6408589996493025	0.07790048564231394
2.02	0.21364050942506563	0.6231193059739127	0.07324803905079352
2.03	0.20405238334908993	0.6054200068269834	0.06877436272605832
2.04	0.19467361098047573	0.5877786516242328	0.06447633766121491
2.05	0.1855069933410178	0.5702266646109475	0.06034941316218189
2.06	0.17655547629347404	0.552767799596701	0.05639227942037971
2.07	0.16782183135567555	0.5354465755923458	0.05259939714535223
2.08	0.15930896958018712	0.5183269584729071	0.04896397414089752
2.09	0.15101957222898246	0.5013830220569072	0.045488000578702115
2.1	0.14295645691257788	0.48484259031568744	0.04215089387838694
2.11	0.13512214946656909	0.46878037902005326	0.038947865765631154
2.12	0.12751931204215392	0.452350337070846	0.03594818796640564
2.13	0.12015024652342515	0.43750746828546266	0.032996195004150436
2.14	0.1130173952027023	0.4258630929909837	0.02999304665886534
2.15	0.10612276551128312	0.4175213958687083	0.02697356704259433
2.16	0.09946851413409329	0.4045361915994029	0.02445760165805891
2.17	0.09305628333756136	0.38047240117767717	0.022759789781940314
2.18	0.08688787798697993	0.3478217591076437	0.021705092176560428
2.19	0.08096450656402863	0.316179231090597	0.020732706890737935
2.2	0.07528755588100869	0.29168024021490585	0.019432979300210537
2.21	0.06985773724675977	0.2720339427254202	0.01793931817678298
2.22	0.06467595269393876	0.25214185744873807	0.01658978362116148
2.23	0.059742362733930396	0.228867075590512	0.015594859574278783
2.24	0.055057315296342044	0.2039918909570521	0.014859943468407862
2.25	0.05062038309653625	0.17971063246565264	0.014258606459021902
2.26	0.04643128335671907	0.15764078232265907	0.013675801669799465
2.27	0.042488991148453975	0.13769863242546732	0.013110619452236643
2.28	0.038792501049051076	0.12006674664721723	0.012533513063778165
2.29	0.03534022307425096	0.10476042744159977	0.011921785710780418
2.30	0.03213031151204255	0.0914774281359656	0.011285373221574614
2.31	0.029160704498182363	0.0793581160555535	0.010715308391279071
2.32	0.02642856783830971	0.06800734981464632	0.010270495761001515
2.33	0.02393152970592912	0.0576824186098024	0.00992881588307642
2.34	0.02166561479954311	0.04875033972486031	0.009628627560179681
2.35	0.019628331459513558	0.04132435213364777	0.00932310794915049
2.36	0.01781451735141939	0.03515413236110533	0.009027588143457303
2.37	0.016221623838030354	0.03011490415628135	0.008737901956388301
2.38	0.014843610918969562	0.026059673460065515	0.00845493269360716
2.39	0.013677540022389691	0.022825020447565646	0.008196054040504476
2.4	0.012717433026816376	0.020243579926165663	0.00798935284094014
2.41	0.01195917768793177	0.018264826985231568	0.007830456378807213
2.42	0.01139823771148428	0.016858608987838683	0.007706437881221642
2.43	0.011028827117461318	0.015922088765582956	0.007639388862817655
2.44	0.010848572241947829	0.015385260674448904	0.007649627925196615
2.45	0.010850897119474196	0.0152148056045275	0.007738644275830205
2.46	0.011034594282164042	0.01532621954600465	0.007944703558618016
2.47	0.011394187134756428	0.015611496734458144	0.008316146918539945
2.48	0.011927735903899025	0.016045071529644662	0.008866952292996753
2.49	0.01263186249315471	0.01663626772148714	0.00959133098349509
2.5	0.013503024806530714	0.017415941856930028	0.010469240218150419
2.51	0.01453928163077659	0.01838848842166365	0.01149581768198463
2.52	0.015736024695201488	0.019566354139978464	0.012655524449409072
2.53	0.01709148854464932	0.02101665988231638	0.01389940087145732
2.54	0.018600834560040094	0.022786484357807203	0.0151840468631742
2.55	0.02026167392578557	0.024899771373798372	0.016487518062710656
2.56	0.02206934274945208	0.027480406545002542	0.017723751233121563
2.57	0.024020644381757203	0.030370038530760705	0.018998703473682897
2.58	0.0261111171468226	0.03337923360795204	0.020425586958286498
2.59	0.028336898414205645	0.036548908050375334	0.021970008259092403
2.6	0.030693633888395636	0.03978859951548925	0.023677615517115842
2.61	0.033177017207960756	0.043059729756912114	0.025562502995529895
2.62	0.03578272518232554	0.04645212464700185	0.02756393665980338
2.63	0.03850620514343521	0.05012785345114715	0.02957892134805648
2.64	0.04134313901954283	0.05412087431323293	0.03158217906910288
2.65	0.04428887813718412	0.058382104916917726	0.0335977048011604
2.66	0.04733912271673637	0.06276818570642916	0.03570268145165514
2.67	0.05048923782008834	0.06720608922724249	0.03793053821422144
2.68	0.0537349766076177	0.07170295725966093	0.040269576306295775
2.69	0.05707179828914775	0.0763843342801051	0.042642122767661494
2.7	0.06049555181090067	0.08133652018874288	0.04499469341085809
2.71	0.06400185052597544	0.08657341767225206	0.04731518035480409
2.72	0.06758668223198239	0.09182510963902474	0.049746301781701044
2.73	0.07124585988993608	0.09693200202810898	0.052366323251560896
2.74	0.0749755493227422	0.10201372845027792	0.055103691259639466
2.75	0.07877179764474834	0.10713616147759152	0.05791691636755617
2.76	0.08263098204203832	0.11247495250751428	0.06070577529567661
2.77	0.08654940988401544	0.11806229252272547	0.06344786461631964
2.78	0.09052369667295672	0.12387185367668868	0.06615336265826674
2.79	0.09455042908396297	0.12980785390809044	0.06886935859661163
2.80	0.0986264819553557	0.13581157114147582	0.07162263760615824
2.81	0.10274873437234201	0.1418808242312134	0.07440964959295396
2.82	0.10691433536322204	0.1480053620813735	0.07723149313339403
2.83	0.1111204651064296	0.15417335441956037	0.08009008957064429
2.84	0.1153645570912403	0.1603722775716103	0.08298804028991083
2.85	0.1196440966755468	0.16654234890518635	0.08595237165667403
2.86	0.12395680761762193	0.17259542200212014	0.08902489983286596
2.87	0.12830048168322206	0.17849061071725514	0.09222341462983875
2.88	0.1326731353848396	0.18421060092665936	0.09555454878659712
2.89	0.13707286520845258	0.18971840856221467	0.0990360952309417
2.9	0.14149798019137624	0.19513487287625259	0.10260430697571139
2.91	0.14594687853248026	0.2005562689492606	0.10620705833004354
2.92	0.15041815946813222	0.2058665041147572	0.10990434211491866
2.93	0.15491051816458434	0.21101300931420797	0.11372411926245449
2.94	0.15942284118201516	0.2159715087545133	0.11768053311923325
2.95	0.16395411570035603	0.2207560485579945	0.12176768079649886
2.96	0.16850351165433478	0.2254455794492258	0.12594362462068867
2.97	0.1730703038641308	0.23007346261780162	0.13019028678838027
2.98	0.17765394242925478	0.23463865873689665	0.13450862457326068
2.99	0.1822539863484854	0.2391054529417631	0.1389199414800787
3.	0.186870164068834	0.2434318316643995	0.1434506653462112
3.01	0.19150231695071404	0.2476549645892048	0.14808157582450585
3.02	0.1961504528287522	0.2516739083194295	0.1528763962951338
3.03	0.20081469710367247	0.25526674477725303	0.1579780500489759
3.04	0.20549534131571037	0.2583431750879645	0.16345829646755594
3.05	0.21019280239840515	0.26082854971596797	0.16938718636998915
3.06	0.21490766583743878	0.2631708398566316	0.1754955254908246
3.07	0.21964065383474612	0.2658226653328616	0.18148195435727257
3.08	0.22439266660262214	0.2688557547897615	0.18728283819286973
3.09	0.22916475769457662	0.2719775182201106	0.19309127649308644
3.1	0.23395817673541675	0.2745322110570352	0.1993807147511388
3.11	0.23877435453304882	0.276357085902457	0.2063026254570553
3.12	0.24361495038595724	0.27740669084297037	0.21393948317520733
3.13	0.24848185219299787	0.27819279252088663	0.2219440349545382
3.14	0.2533772361530549	0.27919939334170985	0.22994327828264796
3.15	0.25830359243503603	0.2803529893892687	0.2379883517908303

==> anc/FormFactorPhase.dat <==
Sqrt[s](GeV)	        Phase(Fit1)	       StatisticalError TheoreticalSystematicError
0.27607733333333334	0.0016713623200909024	0	0
0.28607733333333335	0.0024014175145643975	0	0
0.29607733333333336	0.0033338053100866187	0	0
0.3060773333333333	0.004505894543875528	0	0
0.3160773333333333	0.0059595800660345805	0	0
0.32607733333333333	0.00815651616627921	0	0
0.33607733333333334	0.010709040408937158	0	0
0.34607733333333335	0.013615673059969056	0	0
0.35607733333333336	0.01687825564302134	0	0
0.36607733333333337	0.0204953287301778	0	0
0.3760773333333334	0.024461841115954383	0	0
0.38607733333333333	0.028768850707478002	0	0
0.39607733333333334	0.033186345032325204	0	0
0.40607733333333335	0.03791091742050325	0	0
0.41607733333333335	0.0429943137164688	0	0
0.4260773333333333	0.048459013639868834	0	0
0.4360773333333333	0.05432861217354861	0	0
0.4460773333333333	0.060627860547346986	0	0
0.45607733333333333	0.06731138663149426	0	0
0.46607733333333334	0.07448154003259262	0	0
0.47607733333333335	0.08219482204268067	0	0
0.48607733333333336	0.09050212173830118	0	0
0.49607733333333337	0.09945816163883102	0	0
0.5060773333333334	0.1090598843061081	0	0
0.5160773333333333	0.11940586719668739	0	0
0.5260773333333333	0.13063123168169485	0	0
0.5360773333333333	0.14283900542063305	0	0
0.5460773333333333	0.15614030332904835	0	0
0.5560773333333333	0.17049607745905493	0	0
0.5660773333333333	0.18620734455659368	0	0
0.5760773333333333	0.20350826820427928	0	0
0.5860773333333333	0.22261721348589072	0	0
0.5960773333333333	0.24359893235361518	0	0
0.6060773333333334	0.2667223483764102	0	0
0.6160773333333334	0.2926083100354376	0	0
0.6260773333333334	0.3217025344283862	0	0
0.6360773333333334	0.3542661524715899	0	0
0.6460773333333334	0.39073589972579126	0	0
0.6560773333333334	0.43229201146609275	0	0
0.6660773333333334	0.47980070843550743	0	0
0.6760773333333334	0.5342531520660692	0	0
0.6860773333333334	0.5966129860257611	0	0
0.6960773333333333	0.6678335392508891	0	0
0.7060773333333333	0.7489890912570404	0	0
0.7160773333333333	0.8446922939897824	0	0
0.7260773333333334	0.9513133802424469	0	0
0.7360773333333334	1.0675007892238468	0	0
0.7460773333333334	1.1941869033832366	0	0
0.7560773333333333	1.3296425246762404	0	0
0.7660773333333333	1.4676648437166155	0	0
0.7760773333333333	1.6034276655607547	0	0
0.7860773333333333	1.7297740658725407	0	0
0.7960773333333333	1.8486365422704156	0	0
0.8060773333333333	1.958025916663447	0	0
0.8160773333333333	2.051748292976787	0	0
0.8260773333333333	2.134441822627667	0	0
0.8360773333333333	2.206968761328225	0	0
0.8460773333333333	2.2701262837834046	0	0
0.8560773333333334	2.3250208166134265	0	0
0.8660773333333334	2.3727920726621488	0	0
0.8760773333333334	2.415389911654023	0	0
0.8860773333333334	2.4528035787774445	0	0
0.8960773333333334	2.485900998036163	0	0
0.9060773333333334	2.515789371080418	0	0
0.9160773333333334	2.5424824155317967	0	0
0.9260773333333334	2.5665899220705852	0	0
0.9360773333333334	2.588576405130962	0	0
0.9460773333333334	2.60855436226338	0	0
0.9560773333333334	2.6269341158482353	0	0
0.9660773333333335	2.6438947828521595	0	0
0.9760773333333335	2.6596796336581137	0	0
0.9860773333333333	2.674732457987344	0	0
0.9960773333333333	2.688614459231937	0	0
1.0060773333333333	2.7008979467757914	0.00019478453945875884	0.003528384637120574
1.0160773333333333	2.711840760830689	0.000512545851833579	0.009511152706668469
1.0260773333333333	2.722053017983942	0.0008478243093694715	0.015718012849960328
1.0360773333333333	2.7320692923053778	0.0012053001532610352	0.022141022164392954
1.0460773333333333	2.741812427233377	0.0015840591753324418	0.02876630140269043
1.0560773333333333	2.7514576508804636	0.0019843829855057393	0.035583750460430164
1.0660773333333333	2.761095415765068	0.0024073574309095847	0.04258426339625654
1.0760773333333333	2.7708234639897733	0.002853934996336349	0.04975917696164922
1.0860773333333333	2.7807438087315166	0.0033246719333321906	0.05709992700617095
1.0960773333333333	2.7909221854674464	0.0038198453539091126	0.06459728824310274
1.1060773333333334	2.8014568461164906	0.0043395466434481555	0.07224268515608001
1.1160773333333334	2.8123975310725435	0.004883604781388051	0.08002638516442673
1.1260773333333334	2.823825153372768	0.005451749527872085	0.08793947142085567
1.1360773333333334	2.8357860616700616	0.006043579842518021	0.09597225764549044
1.1460773333333334	2.8483391154768127	0.006658744015725748	0.10411586887060942
1.1560773333333334	2.8615253544376724	0.007297006613495416	0.11236167562441324
1.1660773333333334	2.8753812950525686	0.007958423427004924	0.12070222837120115
1.1760773333333334	2.8899383416370372	0.008643512462391367	0.12913198765885525
1.1860773333333334	2.9052100097279014	0.00935339756182163	0.13764771061623193
1.1960773333333334	2.9212138245411503	0.010090054376571178	0.1462506531214922
1.2060773333333334	2.9379400876322292	0.010856375452228395	0.15494663689300125
1.2160773333333335	2.955388367174327	0.011656423865664678	0.16374967152648123
1.2260773333333335	2.973526954726273	0.012495366132058816	0.17268190985719034
1.2360773333333333	2.9923344698139456	0.013379643831636034	0.1817779756818214
1.2460773333333333	3.011759978735379	0.014316751148244933	0.19108451053326947
1.2560773333333333	3.031760366180436	0.015315265688088164	0.2006635334279836
1.2660773333333333	3.052269425210085	0.016384525546397022	0.21059081433137727
1.2760773333333333	3.0732243683782645	0.017534552899109546	0.22095725404609778
1.2860773333333333	3.0945480588248526	0.01877577800828245	0.2318681168518939
1.2960773333333333	3.1161625991238973	0.020118988568159857	0.24344794464766695
1.3060773333333333	3.1379837200883376	0.021575279331638164	0.2558527997854929
1.3160773333333333	3.1599239521276274	0.023156186771447818	0.2693014028315055
1.3260773333333333	3.181894219953618	0.024873974017778355	0.28414234111656755
1.3360773333333333	3.20380145892407	0.026742051398356725	0.3009584249314785
1.3460773333333333	3.2255518254086075	0.02877560550036229	0.32050017086180516
1.3560773333333334	3.2470458008304006	0.030992330394755907	0.3429727101108111
1.3660773333333334	3.268181750747561	0.033413406371583854	0.36759036217859453
1.3760773333333334	3.288843952694356	0.03606453042856472	0.38948942332052194
1.3860773333333334	3.3089158125835856	0.03897745260343255	0.4140881017220237
1.3960773333333334	3.3282410279883474	0.04219127754684626	0.4435987992240449
1.4060773333333334	3.3466743502885947	0.04575529113237797	0.4710921904494172
1.4160773333333334	3.363980600486562	0.04973060737263202	0.5038801057940798
1.4260773333333334	3.3799275326568474	0.0541953829058075	0.5365069350825871
1.4360773333333332	3.3941616650753694	0.05924868594358035	0.5822348516203957
1.4460773333333332	3.4062308105738994	0.0650189430391328	0.6261208987203775
1.4560773333333332	3.4155931109708693	0.07167697815843166	0.6584849188703501
1.4660773333333332	3.4212853099397162	0.07944988513476758	0.6951472990363166
1.4760773333333332	3.4224334553747475	0.08866883468880937	0.7351772638225915
1.4860773333333333	3.417106139883165	0.09981518976546333	0.7816630092377066
1.4960773333333333	3.4030705367308256	0.11091004626463397	0.8196525730134381
1.5060773333333333	3.37692078174758	0.12792670299315212	0.8433465683835064
1.5160773333333333	3.3323783014670068	0.15186701971697802	0.8719012486497655
1.5260773333333333	3.2626692799239674	0.20278819125115888	0.8850817061383704
1.5360773333333333	3.1527183219849846	0.2694843838871046	0.8890547708191603
1.5460773333333333	2.9901221875361985	0.31688612699611207	0.876525031197589
1.5560773333333333	2.7591802628660322	0.37789410662504475	0.8108037954493814
1.5660773333333333	2.486164020482034	0.3921530398605224	0.7563321245030208
1.5760773333333333	2.211943226590548	0.3513294244883345	0.6829415309593125
1.5860773333333333	1.9856406611210353	0.3002686070250218	0.6283388317654035
1.5960773333333333	1.8263443086859172	0.23472070592951622	0.5884211850581471
1.6060773333333334	1.7240050793895052	0.1914003121151444	0.5620937847589751
1.6160773333333334	1.6624872882203925	0.1640647441084757	0.5459893404538945
1.6260773333333334	1.6286470479106956	0.14180417843946458	0.5437677846402387
1.6360773333333334	1.6137167536742656	0.12340687345476065	0.5381038283689648
1.6460773333333334	1.612593669522022	0.11099247552002556	0.5402834458533301
1.6560773333333334	1.6210815532910023	0.10189838180441924	0.5464702313709842
1.6660773333333334	1.636691954618696	0.09538556798316788	0.5598833301657549
1.6760773333333334	1.6576309803625904	0.09209030523476769	0.5704900068175891
1.6860773333333332	1.6824237490814145	0.09182031456070483	0.5808219263580823
1.6960773333333332	1.7100466273604134	0.0927689280535342	0.5894431683954948
1.7060773333333332	1.7397104247853747	0.09447050840089388	0.6021879578905869
1.7160773333333332	1.7707404930390818	0.09657475796819259	0.6127139855559125
1.7260773333333332	1.802613355203538	0.09913824309157548	0.6126111746312561
1.7360773333333333	1.834924946221366	0.09887877145008295	0.6210057752213738
1.7460773333333333	1.8673253987159566	0.09697161730913106	0.6273318116359043
1.7560773333333333	1.8995270691990809	0.0936874909621388	0.6318554222056683
1.7660773333333333	1.9313213004730012	0.0900971837411011	0.635880174478908
1.7760773333333333	1.9625292077416276	0.08687414677665495	0.640213052496591
1.7860773333333333	1.9930077956603043	0.08396849820950703	0.6447520975543561
1.7960773333333333	2.022667460580396	0.0813397799432316	0.6494217348846107
1.8060773333333333	2.051351004848145	0.07893454693715096	0.6541116459191811
1.8160773333333333	2.078940388902797	0.0766628617859344	0.6586757394718918
1.8260773333333333	2.1054449425760007	0.07450595016344996	0.6630926912031021
1.8360773333333333	2.130928969926765	0.07245532684392497	0.6673690869720117
1.8460773333333333	2.155448535276218	0.07050319210379064	0.6715101584963925
1.8560773333333334	2.179055046775598	0.06864246405300722	0.6755207919767305
1.8660773333333334	2.2017960760086495	0.0668667137918253	0.6794056670379534
1.8760773333333334	2.223715419909019	0.06517008626428877	0.6831691729310818
1.8860773333333334	2.244854499993775	0.06354727032398122	0.6868157483097757
1.8960773333333334	2.2652522422283012	0.06199342917483408	0.6903497604536804
1.9060773333333334	2.28494485916512	0.0605041382554532	0.6937753675590073
1.9160773333333334	2.303965943165157	0.05907533999336456	0.6970964864461648
1.9260773333333334	2.3223473141212625	0.05770332329371186	0.7003169953957551
1.9360773333333334	2.340118898217679	0.05638468136585706	0.7034406478534119
1.9460773333333332	2.3573089292300375	0.05511628278758751	0.7064710900323461
1.9560773333333332	2.3739434972037623	0.05389523127711504	0.7094116879669516
1.9660773333333332	2.3900474405548917	0.05271886065725617	0.7122657619845363
1.9760773333333332	2.4056441726673286	0.05158470674241622	0.7150365041830469
1.9860773333333333	2.4207558649659093	0.05049049028762065	0.7177270062060734
1.9960773333333333	2.4354033001535154	0.04943409515687458	0.7203401918906795
2.0060773333333333	2.4496060553587653	0.048413555735460356	0.7228788507309014

Sqrt[s](GeV)	        Phase(Fit1-rho)	StatisticalError
0.27607733333333334	0.0016704319973292643	0
0.28607733333333335	0.002400018747606102	0
0.29607733333333336	0.0033317895313484842	0
0.3060773333333333	0.0045030835696556765	0
0.3160773333333333	0.005955762367734497	0
0.32607733333333333	0.008151205841141127	0
0.33607733333333334	0.01070196105525741	0
0.34607733333333335	0.01360653574669047	0.000012185610729723365
0.35607733333333336	0.016866755503657613	0.000015343339279740714
0.36607733333333337	0.020481145241240763	0.000018935883494632794
0.3760773333333334	0.02444463844001735	0.000022983905103388796
0.38607733333333333	0.028748278102716292	0.000027506710684035984
0.39607733333333334	0.03316220553575016	0.00003231077821341105
0.40607733333333335	0.03788283402073475	0.000037612088075171524
0.41607733333333335	0.04296183856476989	0.00004349774888588731
0.4260773333333333	0.04842164743276281	0.00005003287162161363
0.4360773333333333	0.05428579978328826	0.00005729052700422649
0.4460773333333333	0.06057898642758246	0.00006535292801317094
0.45607733333333333	0.06725592851679772	0.00007423417554426603
0.46607733333333334	0.07441873830109008	0.00008411798417608252
0.47607733333333335	0.08212377917697221	0.00009515510929754278
0.48607733333333336	0.09042181220857207	0.00010750735676356982
0.49607733333333337	0.09936742064183654	0.00012136098701012732
0.5060773333333334	0.10895762137440465	0.0001368534566865004
0.5160773333333333	0.11929069833309608	0.00015427191691108622
0.5260773333333333	0.13050134905471847	0.0001739898981663046
0.5360773333333333	0.1426922975615324	0.00019638750670164518
0.5460773333333333	0.15597432884463186	0.0002219097839401829
0.5560773333333333	0.17030872348624937	0.00025084587927412527
0.5660773333333333	0.18599536542270717	0.0002840449818076185
0.5760773333333333	0.20326758428247826	0.0003223792387547497
0.5860773333333333	0.22234298960832938	0.00036682973776869243
0.5960773333333333	0.2432862830480758	0.00041826821021084815
0.6060773333333334	0.2663654323698851	0.00047806196010274915
0.6160773333333334	0.2921987598762513	0.0005484477192882475
0.6260773333333334	0.32123026013258105	0.0006316797237591043
0.6360773333333334	0.3537197697253865	0.0007299648210037923
0.6460773333333334	0.3901022233131176	0.0008461511252520482
0.6560773333333334	0.43155407598897305	0.0009850627184150307
0.6660773333333334	0.47893852568652	0.0011512799069108848
0.6760773333333334	0.5332378567819386	0.0013497812586519276
0.6860773333333334	0.595415208752594	0.001585073078556709
0.6960773333333333	0.666430403919699	0.0018601465076240054
0.7060773333333333	0.7473593490908671	0.0021750294106749335
0.7160773333333333	0.8427871313782802	0.0025344639422483217
0.7260773333333334	0.9491270518425041	0.0029100945620665897
0.7360773333333334	1.0650521554757637	0.003268328481150995
0.7460773333333334	1.1915313685022026	0.003573918037793833
0.7560773333333333	1.3268559396985853	0.0037835654138129726
0.7660773333333333	1.4648147961477382	0.003856198376335218
0.7760773333333333	1.6005986994481545	0.003783933992652422
0.7860773333333333	1.7270903161935938	0.0035832152093520087
0.7960773333333333	1.8461583684004355	0.0033061833308054567
0.8060773333333333	1.9557898722079468	0.0029935000579801585
0.8160773333333333	2.049740442950296	0.002670340654558956
0.8260773333333333	2.1326622808458353	0.002365524139579467
0.8360773333333333	2.205407533069018	0.002089638343462763
0.8460773333333333	2.268746191824566	0.0018458660659654846
0.8560773333333334	2.323799489476086	0.0016336056932511056
0.8660773333333334	2.3717092053876243	0.001450242805726809
0.8760773333333334	2.4144251583092196	0.0012928569308612303
0.8860773333333334	2.451939949329423	0.0011573385881207265
0.8960773333333334	2.4851241527818626	0.0010404964900754265
0.9060773333333334	2.5150882858308634	0.0009396302024180514
0.9160773333333334	2.5418465095142904	0.0008520430561103076
0.9260773333333334	2.566010794458223	0.0007757147422671196
0.9360773333333334	2.588047305152271	0.0007089225279988121
0.9460773333333334	2.6080689110705904	0.0006501526801918622
0.9560773333333334	2.6264879848291964	0.0005982333583820498
0.9660773333333335	2.643483296769647	0.0005521398266825628
0.9760773333333335	2.65930076368533	0.0005110340962279913
0.9860773333333333	2.6743951159122146	0.00047424914084981395
0.9960773333333333	2.688289817612649	0.0004565128432179044
1.0060773333333333	2.700505551848472	0.0005763618497058864
1.0160773333333333	2.7113166362417203	0.00108034922784217
1.0260773333333333	2.7213844187135234	0.0016907811807862494
1.0360773333333333	2.7312866711163752	0.0023428495261121896
1.0460773333333333	2.7409255111760427	0.0030231828826385865
1.0560773333333333	2.750477135877385	0.0037276449304912695
1.0660773333333333	2.7600331036572716	0.00445457642505076
1.0760773333333333	2.7696925054146364	0.00520330010362402
1.0860773333333333	2.779558453008352	0.005973627621287392
1.0960773333333333	2.7896970547219215	0.00676558983322062
1.1060773333333334	2.800207551830044	0.007579527413946074
1.1160773333333334	2.8111393577175683	0.00841591196312308
1.1260773333333334	2.8225737711558367	0.009275618673818098
1.1360773333333334	2.8345564759309947	0.010159854558308368
1.1460773333333334	2.847145861161164	0.0110704637084722
1.1560773333333334	2.8603819968693176	0.01201003116185273
1.1660773333333334	2.8743001596508657	0.012982169748027683
1.1760773333333334	2.888930413292332	0.013991792925804436
1.1860773333333334	2.9042845392384353	0.015045332950934132
1.1960773333333334	2.9203783489665613	0.016151115871473998
1.2060773333333334	2.9372002939345783	0.017319426611833943
1.2160773333333335	2.9547479838651047	0.01856286188185763
1.2260773333333335	2.972988138994358	0.019896160120974837
1.2360773333333333	2.991897454925483	0.021336402789765785
1.2460773333333333	3.0114240298798634	0.022902617013805138
1.2560773333333333	3.0315232347096175	0.024615805623444675
1.2660773333333333	3.0521286916362076	0.02649851188589114
1.2760773333333333	3.073176865955666	0.02857485659164194
1.2860773333333333	3.094591291591063	0.03087042125147965
1.2960773333333333	3.116294303430774	0.03341261548969632
1.3060773333333333	3.1382030603967084	0.03623124319382276
1.3160773333333333	3.1602313027693376	0.039359515658442756
1.3260773333333333	3.1822919752908696	0.04283552953679859
1.3360773333333333	3.2042939999044737	0.045340159645310685
1.3460773333333333	3.226145953045301	0.049092209075328075
1.3560773333333334	3.247750770890081	0.04993230018092509
1.3660773333333334	3.2690094646936676	0.050002069959747875
1.3760773333333334	3.28980893462682	0.05203815024889957
1.3860773333333334	3.3100353252994625	0.054009450559942884
1.3960773333333334	3.329534916199982	0.05893422190891506
1.4060773333333334	3.3481652047745136	0.06564235141938779
1.4160773333333334	3.365693476781507	0.0743658188848304
1.4260773333333334	3.3818901048198153	0.0856184094974517
1.4360773333333332	3.3964039925978398	0.09971184531316135
1.4460773333333332	3.4087852695189227	0.1159919658550268
1.4560773333333332	3.4184943378987285	0.1350417330476552
1.4660773333333332	3.4245693895238274	0.15709732150840727
1.4760773333333332	3.4261384169220004	0.18227286412370125
1.4860773333333333	3.4212693111423307	0.2115251357583836
1.4960773333333333	3.407727162252848	0.2418559328373293
1.5060773333333333	3.38210178228057	0.2779007370877524
1.5160773333333333	3.338087855983394	0.3184852320942526
1.5260773333333333	3.2688957697421994	0.3667275508983159
1.5360773333333333	3.1593177909752406	0.41999474872916753
1.5460773333333333	2.9967994107413674	0.46563205075611913
1.5560773333333333	2.765261549923683	0.48213709698702756
1.5660773333333333	2.4911314592204845	0.4819317971215802
1.5760773333333333	2.215581415413217	0.4277526500524873
1.5860773333333333	1.9884464458075732	0.3529843789035554
1.5960773333333333	1.8290506607812205	0.32914513557685465
1.6060773333333334	1.7271574209176308	0.27786337373740166
1.6160773333333334	1.6664320935644663	0.21911584718404953
1.6260773333333334	1.6335756905753112	0.1932140160454976
1.6360773333333334	1.6197443204725053	0.15675327459527244
1.6460773333333334	1.6197910201251113	0.13586411232703277
1.6560773333333334	1.6294833402783673	0.12615777748499313
1.6660773333333334	1.6463091420616405	0.12395785807173865
1.6760773333333334	1.6684548212198815	0.12463850465298987
1.6860773333333332	1.6944279052154132	0.1284412914665729
1.6960773333333332	1.7231903814563225	0.1318646072983023
1.7060773333333332	1.7539415294544483	0.1375478654917448
1.7160773333333332	1.7859968000733695	0.14211362312488585
1.7260773333333332	1.8188253010257631	0.14606390178197293
1.7360773333333333	1.852018489396614	0.15149680709122793
1.7460773333333333	1.8852236022719806	0.1540761983606176
1.7560773333333333	1.9181519390624857	0.15749937827168448
1.7660773333333333	1.9505961730613637	0.15661392860692191
1.7760773333333333	1.982379705977719	0.1587829327337944
1.7860773333333333	2.013362937370927	0.15950637255283295
1.7960773333333333	2.0434609939553057	0.15807717995133252
1.8060773333333333	2.0725194427878577	0.15408857434955792
1.8160773333333333	2.1004233611531777	0.15029118569623634
1.8260773333333333	2.1271872460778423	0.14666587136583198
1.8360773333333333	2.1528810606342197	0.14319950417177862
1.8460773333333333	2.177565972433865	0.1398801802916072
1.8560773333333334	2.201297968884626	0.13669725035688352
1.8660773333333334	2.2241286876666155	0.13364117417119248
1.8760773333333334	2.246105518747853	0.13070335780301656
1.8860773333333334	2.267273169698446	0.1278761011096523
1.8960773333333334	2.287673541469846	0.1251524606397174
1.9060773333333334	2.3073455034727854	0.12252612983524136
1.9160773333333334	2.3263250149930683	0.11999135658540361
1.9260773333333334	2.344646061697418	0.11754291468805222
1.9360773333333334	2.362340530276372	0.1151760275858762
1.9460773333333332	2.37943843479087	0.112886320468081
1.9560773333333332	2.3959674395134947	0.11066974697156962
1.9660773333333332	2.41195383083613	0.10852259205013093
1.9760773333333332	2.4274223346283827	0.10644142350096386
1.9860773333333333	2.442396318186221	0.10442306685741398
1.9960773333333333	2.4568976386840786	0.10246456897659462
2.0060773333333333	2.4709468453948396	0.10056318105883344
 
Sqrt[s](GeV)	        Phase(FitI)	        StatisticalError
0.27607733333333334	0.0016713623200909024	0
0.28607733333333335	0.0024014175145643975	0
0.29607733333333336	0.0033338053100866187	0
0.3060773333333333	0.004505894543875528	0
0.3160773333333333	0.0059595800660345805	0
0.32607733333333333	0.00815651616627921	0
0.33607733333333334	0.010709040408937158	0
0.34607733333333335	0.013615673059969056	0
0.35607733333333336	0.01687825564302134	0
0.36607733333333337	0.0204953287301778	0
0.3760773333333334	0.024461841115954383	0
0.38607733333333333	0.028768850707478002	0
0.39607733333333334	0.033186345032325204	0
0.40607733333333335	0.03791091742050325	0
0.41607733333333335	0.0429943137164688	0
0.4260773333333333	0.048459013639868834	0
0.4360773333333333	0.05432861217354861	0
0.4460773333333333	0.060627860547346986	0
0.45607733333333333	0.06731138663149426	0
0.46607733333333334	0.07448154003259262	0
0.47607733333333335	0.08219482204268067	0
0.48607733333333336	0.09050212173830118	0
0.49607733333333337	0.09945816163883102	0
0.5060773333333334	0.1090598843061081	0
0.5160773333333333	0.11940586719668739	0
0.5260773333333333	0.13063123168169485	0
0.5360773333333333	0.14283900542063305	0
0.5460773333333333	0.15614030332904835	0
0.5560773333333333	0.17049607745905493	0
0.5660773333333333	0.18620734455659368	0
0.5760773333333333	0.20350826820427928	0
0.5860773333333333	0.22261721348589072	0
0.5960773333333333	0.24359893235361518	0
0.6060773333333334	0.2667223483764102	0
0.6160773333333334	0.2926083100354376	0
0.6260773333333334	0.3217025344283862	0
0.6360773333333334	0.3542661524715899	0
0.6460773333333334	0.39073589972579126	0
0.6560773333333334	0.43229201146609275	0
0.6660773333333334	0.47980070843550743	0
0.6760773333333334	0.5342531520660692	0
0.6860773333333334	0.5966129860257611	0
0.6960773333333333	0.6678335392508891	0
0.7060773333333333	0.7489890912570404	0
0.7160773333333333	0.8446922939897824	0
0.7260773333333334	0.9513133802424469	0
0.7360773333333334	1.0675007892238468	0
0.7460773333333334	1.1941869033832366	0
0.7560773333333333	1.3296425246762404	0
0.7660773333333333	1.4676648437166155	0
0.7760773333333333	1.6034276655607547	0
0.7860773333333333	1.7297740658725407	0
0.7960773333333333	1.8486365422704156	0
0.8060773333333333	1.958025916663447	0
0.8160773333333333	2.0518247108774985	0
0.8260773333333333	2.134541911902214	0
0.8360773333333333	2.206978841303433	0
0.8460773333333333	2.2697518813833906	0
0.8560773333333334	2.324096829009839	0.00048369283999871726
0.8660773333333334	2.371190398287426	0.0012004231552320554
0.8760773333333334	2.4129785897362486	0.0018294428865166523
0.8860773333333334	2.4495505586646944	0.0023826262049948532
0.8960773333333334	2.481858786891328	0.0028716960481016685
0.9060773333333334	2.5111288816478883	0.003307942971803257
0.9160773333333334	2.537305664270298	0.003700020701249418
0.9260773333333334	2.5610028911718135	0.004056221548331518
0.9360773333333334	2.582687206261925	0.004383709833146288
0.9460773333333334	2.602469340932965	0.004688216613776941
0.9560773333333334	2.6208008779132124	0.004975342359107238
0.9660773333333335	2.637795340882981	0.005249513350903179
0.9760773333333335	2.6535918924839677	0.005514691434785668
0.9860773333333333	2.668461743361352	0.005774685788057621
0.9960773333333333	2.682283776599905	0.006031556821565864
1.0060773333333333	2.6949740961207294	0.006287721434962812
1.0160773333333333	2.70670137523229	0.006547534721270676
1.0260773333333333	2.717769067760673	0.006814744249348248
1.0360773333333333	2.7284645846425835	0.0070928390876039416
1.0460773333333333	2.7388234896483663	0.007384523698302559
1.0560773333333333	2.749009175687475	0.007692698242541152
1.0660773333333333	2.759105113331903	0.008019932120879592
1.0760773333333333	2.769201329015998	0.008368681975965409
1.0860773333333333	2.7793924144175564	0.008741279686593106
1.0960773333333333	2.7897401262598582	0.009139800549283983
1.1060773333333334	2.8003353891129485	0.009566241394286745
1.1160773333333334	2.8112280974989137	0.01002228360075641
1.1260773333333334	2.8224947985613236	0.01050951602441419
1.1360773333333334	2.834184557044554	0.01102925950238598
1.1460773333333334	2.846357172040662	0.011582730307092781
1.1560773333333334	2.8590588800254286	0.012170996937281853
1.1660773333333334	2.8723331541079116	0.01279508922684025
1.1760773333333334	2.8862197841388433	0.01345608918161112
1.1860773333333334	2.9007447320417667	0.014155200465804985
1.1960773333333334	2.915937724825684	0.014893968977137462
1.2060773333333334	2.931805389122941	0.01567430900712985
1.2160773333333335	2.9483633330499925	0.016498833985086225
1.2260773333333335	2.9655976263630985	0.017370826230557412
1.2360773333333333	2.9835056975054406	0.018294628261431356
1.2460773333333333	3.002053083885031	0.01927554462233072
1.2560773333333333	3.0212159435520722	0.020320220587867865
1.2660773333333333	3.0409406837245636	0.021436481638814175
1.2760773333333333	3.061181098454668	0.02263363607056723
1.2860773333333333	3.0818669232822162	0.023922295458182585
1.2960773333333333	3.102930980020103	0.025314595762273573
1.3060773333333333	3.1242891559324377	0.026824093170790153
1.3160773333333333	3.145856600988189	0.02846598784063259
1.3260773333333333	3.167537606862597	0.03025722989590074
1.3360773333333333	3.1892329337134147	0.03221690568653024
1.3460773333333333	3.2108359185011546	0.034366707469686286
1.3560773333333334	3.2322328959088575	0.03673167076730888
1.3660773333333334	3.253304174894099	0.039341214245592226
1.3760773333333334	3.27391361406584	0.04223041840301045
1.3860773333333334	3.2939222962611896	0.04544209537746058
1.3960773333333334	3.3131488128140996	0.04902886392937722
1.4060773333333334	3.3314220460310335	0.053057521947724506
1.4160773333333334	3.348477683879686	0.05761276881916233
1.4260773333333334	3.3640534959340562	0.06280660312202757
1.4360773333333332	3.3777623819824836	0.06878885030066817
1.4460773333333332	3.389114696330889	0.07576874849752757
1.4560773333333332	3.3975283286031273	0.08405418778057472
1.4660773333333332	3.4019845764460395	0.09411874370885398
1.4760773333333332	3.4015574399379553	0.1067679676617419
1.4860773333333333	3.394222263981764	0.12339203235306373
1.4960773333333333	3.377639870929668	0.1462561459553875
1.5060773333333333	3.348239788932136	0.17762378182035699
1.5160773333333333	3.2995022820633886	0.21813132764146692
1.5260773333333333	3.224258372500501	0.27041044371462464
1.5360773333333333	3.1072091495594556	0.31357460758176536
1.5460773333333333	2.936526897446468	0.3898016578379333
1.5560773333333333	2.700005273005559	0.4030013980430933
1.5660773333333333	2.4268454124990395	0.40282519764033653
1.5760773333333333	2.161687410161726	0.3519445973265949
1.5860773333333333	1.945978279098893	0.29118204312236884
1.5960773333333333	1.7950214132365074	0.24221056429471854
1.6060773333333334	1.6962176823000803	0.2033736884036157
1.6160773333333334	1.6346878352583405	0.1781538991073175
1.6260773333333334	1.598216537919782	0.15425686555335316
1.6360773333333334	1.5789065010577124	0.13669211697076422
1.6460773333333334	1.5721337522242893	0.12352621826512977
1.6560773333333334	1.574104157332538	0.11575146736769493
1.6660773333333334	1.5825805438925615	0.11094830835622926
1.6760773333333334	1.5959650254118958	0.10586779491915044
1.6860773333333332	1.6129533451792029	0.10470402144855573
1.6960773333333332	1.6326565853423651	0.10636932829829382
1.7060773333333332	1.654398450422445	0.1074828575592588
1.7160773333333332	1.6776057310268002	0.1071135012804767
1.7260773333333332	1.7018397354321357	0.10737447115427257
1.7360773333333333	1.7267626474858293	0.10623779952339563
1.7460773333333333	1.7520809423993726	0.10569596794707059
1.7560773333333333	1.7775518331586082	0.10693812635843525
1.7660773333333333	1.8029940449881678	0.10541690538938031
1.7760773333333333	1.8282483719957678	0.1049042032052776
1.7860773333333333	1.8531826311017188	0.10158987787636597
1.7960773333333333	1.8777009817348922	0.0985235122032797
1.8060773333333333	1.901685685927906	0.09565978440307354
1.8160773333333333	1.9250511299751278	0.09291649791778589
1.8260773333333333	1.9477931726912916	0.09028011636242961
1.8360773333333333	1.9699366394788453	0.08774581425915184
1.8460773333333333	1.9915029037951446	0.08530889024011934
1.8560773333333334	2.012511925800551	0.08296485951219212
1.8660773333333334	2.0329827120692925	0.0807094622712432
1.8760773333333334	2.0529332533100946	0.078538648455305
1.8860773333333334	2.0723809516332428	0.07644858190698356
1.8960773333333334	2.0913425571910853	0.07443562445751528
1.9060773333333334	2.109834050865704	0.07249631970810366
1.9160773333333334	2.1278706225978974	0.0706273817246803
1.9260773333333334	2.145466959517552	0.0688256945434591
1.9360773333333334	2.162637178375462	0.06708829946214578
1.9460773333333332	2.1793948814609485	0.06541238726130683
1.9560773333333332	2.1957529340614075	0.06379528270219792
1.9660773333333332	2.2117238080208153	0.0622344468401157
1.9760773333333332	2.2273194928721365	0.06072746621045111
1.9860773333333333	2.2425515571811556	0.05927204706194278
1.9960773333333333	2.257431061439964	0.057866006015034
2.0060773333333333	2.271968617089529	0.05650726526332006

Sqrt[s](GeV)	        Phase(FitA)	        StatisticalError
0.27607733333333334	0.0016713623200909024	0
0.28607733333333335	0.0024014175145643975	0
0.29607733333333336	0.0033338053100866187	0
0.3060773333333333	0.004505894543875528	0
0.3160773333333333	0.0059595800660345805	0
0.32607733333333333	0.00815651616627921	0
0.33607733333333334	0.010709040408937158	0
0.34607733333333335	0.013615673059969056	0
0.35607733333333336	0.01687825564302134	0
0.36607733333333337	0.0204953287301778	0
0.3760773333333334	0.024461841115954383	0
0.38607733333333333	0.028768850707478002	0
0.39607733333333334	0.033186345032325204	0
0.40607733333333335	0.03791091742050325	0
0.41607733333333335	0.0429943137164688	0
0.4260773333333333	0.048459013639868834	0
0.4360773333333333	0.05432861217354861	0
0.4460773333333333	0.060627860547346986	0
0.45607733333333333	0.06731138663149426	0
0.46607733333333334	0.07448154003259262	0
0.47607733333333335	0.08219482204268067	0
0.48607733333333336	0.09050212173830118	0
0.49607733333333337	0.09945816163883102	0
0.5060773333333334	0.1090598843061081	0
0.5160773333333333	0.11940586719668739	0
0.5260773333333333	0.13063123168169485	0
0.5360773333333333	0.14283900542063305	0
0.5460773333333333	0.15614030332904835	0
0.5560773333333333	0.17049607745905493	0
0.5660773333333333	0.18620734455659368	0
0.5760773333333333	0.20350826820427928	0
0.5860773333333333	0.22261721348589072	0
0.5960773333333333	0.24359893235361518	0
0.6060773333333334	0.2667223483764102	0
0.6160773333333334	0.2926083100354376	0
0.6260773333333334	0.3217025344283862	0
0.6360773333333334	0.3542661524715899	0
0.6460773333333334	0.39073589972579126	0
0.6560773333333334	0.43229201146609275	0
0.6660773333333334	0.47980070843550743	0
0.6760773333333334	0.5342531520660692	0
0.6860773333333334	0.5966129860257611	0
0.6960773333333333	0.6678335392508891	0
0.7060773333333333	0.7489890912570404	0
0.7160773333333333	0.8446922939897824	0
0.7260773333333334	0.9513133802424469	0
0.7360773333333334	1.0675007892238468	0
0.7460773333333334	1.1941869033832366	0
0.7560773333333333	1.3296425246762404	0
0.7660773333333333	1.4676648437166155	0
0.7760773333333333	1.6034276655607547	0
0.7860773333333333	1.7297740658725407	0
0.7960773333333333	1.8486365422704156	0
0.8060773333333333	1.958025916663447	0
0.8160773333333333	2.051748292976787	0
0.8260773333333333	2.134441822627667	0
0.8360773333333333	2.206968761328225	0
0.8460773333333333	2.2701262837834046	0
0.8560773333333334	2.3250208166134265	0
0.8660773333333334	2.3727920726621488	0
0.8760773333333334	2.415389911654023	0
0.8860773333333334	2.4528035787774445	0
0.8960773333333334	2.485900998036163	0
0.9060773333333334	2.515789371080418	0
0.9160773333333334	2.5424824155317967	0
0.9260773333333334	2.5665899220705852	0
0.9360773333333334	2.588576405130962	0
0.9460773333333334	2.60855436226338	0
0.9560773333333334	2.6269337439693667	0
0.9660773333333335	2.6438942514723935	0
0.9760773333333335	2.659712554166956	0
0.9860773333333333	2.6749501528250206	0
0.9960773333333333	2.6887674387478544	0
1.0060773333333333	2.7002090785440687	0.0001525986211774466
1.0160773333333333	2.7096807987848655	0.00041181572954895884
1.0260773333333333	2.7182810430436946	0.0006853260886519053
1.0360773333333333	2.7269425180253064	0.000978182076451617
1.0460773333333333	2.7354128720205497	0.0012950225027101858
1.0560773333333333	2.7438885058496143	0.0016401750565258055
1.0660773333333333	2.7524803924642267	0.0020173199754909277
1.0760773333333333	2.761309941706912	0.0024293330515523515
1.0860773333333333	2.770500664827219	0.002878141804852241
1.0960773333333333	2.780131671363378	0.003364586068896891
1.1060773333333334	2.7903249140803266	0.0038884802623657677
1.1160773333333334	2.8011278240392796	0.0044485176009967375
1.1260773333333334	2.812636054727358	0.0050425453578824
1.1360773333333334	2.824882510515575	0.005667598292786291
1.1460773333333334	2.837920046796023	0.006320301349254098
1.1560773333333334	2.8517662936750825	0.0069971103953450076
1.1660773333333334	2.8664269904558553	0.00769474180431029
1.1760773333333334	2.8818976855700034	0.008410594342032951
1.1860773333333334	2.8981400613748436	0.009143080107485435
1.1960773333333334	2.915121315902011	0.009892077612818628
1.2060773333333334	2.932768352340569	0.010659027299857016
1.2160773333333335	2.951017467085166	0.011447187254818303
1.2260773333333335	2.9697737546568246	0.012261420951707791
1.2360773333333333	2.9889463231828053	0.013108088819759889
1.2460773333333333	3.0084314529853726	0.013994612210686874
1.2560773333333333	3.02812074405377	0.014929050740301708
1.2660773333333333	3.047911715035072	0.01591969561055384
1.2760773333333333	3.067690857147312	0.016974596614636628
1.2860773333333333	3.08736257427161	0.018101456608827338
1.2960773333333333	3.1068188823513125	0.019307382504138992
1.3060773333333333	3.1259721792173503	0.020599162838906615
1.3160773333333333	3.144725135959303	0.02198333261043217
1.3260773333333333	3.1629953013842407	0.023466689754104486
1.3360773333333333	3.180693545099618	0.025056584178521746
1.3460773333333333	3.197736454301933	0.026761469430925278
1.3560773333333334	3.2140321488940478	0.028591262503572246
1.3660773333333334	3.2294871527396296	0.03055785360319785
1.3760773333333334	3.243986290679228	0.032675359810729
1.3860773333333334	3.257413339606189	0.03496074204562882
1.3960773333333334	3.2695965996402494	0.03743366114442148
1.4060773333333334	3.2803785544120605	0.040117653621806415
1.4160773333333334	3.289489484811132	0.04303914548031562
1.4260773333333334	3.296665432518932	0.04622937553557627
1.4360773333333332	3.301504679131318	0.049723278084475186
1.4460773333333332	3.3035133943936486	0.05356104513912596
1.4560773333333332	3.3020952609450154	0.05779002127840194
1.4660773333333332	3.296302833825922	0.062464403800410295
1.4760773333333332	3.2852237967428506	0.06766122300956479
1.4860773333333333	3.267167271073012	0.07348633550596206
1.4960773333333333	3.240292975588131	0.08013790174729518
1.5060773333333333	3.201943604289522	0.08801494405554022
1.5160773333333333	3.148520459886282	0.09798579251322748
1.5260773333333333	3.075798559270474	0.11191209941223512
1.5360773333333333	2.9785255393569763	0.1332774653709463
1.5460773333333333	2.8527842005219113	0.1673601982948676
1.5560773333333333	2.6964701829364577	0.2158535204726979
1.5660773333333333	2.5183185908117154	0.2582063078110495
1.5760773333333333	2.3306782248448346	0.28503595328131714
1.5860773333333333	2.154269838688979	0.2655881403612903
1.5960773333333333	2.0019253595524105	0.2508844263769854
1.6060773333333334	1.8819597608300584	0.22452344088822707
1.6160773333333334	1.790976632945548	0.20415246542294763
1.6260773333333334	1.725544464275809	0.1836636291435132
1.6360773333333334	1.6800165923569856	0.16532587074101968
1.6460773333333334	1.650274702665613	0.14927521071648386
1.6560773333333334	1.6325729671736966	0.14015028003663366
1.6660773333333334	1.6242268154638662	0.13111275932933153
1.6760773333333334	1.6232616413446073	0.12378907461774968
1.6860773333333332	1.6279958625900008	0.11825858719505367
1.6960773333333332	1.6372231116438138	0.11379012627052543
1.7060773333333332	1.6500145641838715	0.11038303025613017
1.7160773333333332	1.6655730209388477	0.10842259824298073
1.7260773333333332	1.6832792246730597	0.10757834301287073
1.7360773333333333	1.70265158024664	0.1070726076167603
1.7460773333333333	1.7232683000510107	0.10649270550397238
1.7560773333333333	1.7447764218023782	0.10684310255026341
1.7660773333333333	1.7669065897183993	0.10719678013379985
1.7760773333333333	1.7894187931902497	0.1055238048195124
1.7860773333333333	1.8121089856287886	0.10216678573608329
1.7960773333333333	1.8348333796324268	0.09841507396498006
1.8060773333333333	1.8573282168824226	0.09454697100613596
1.8160773333333333	1.8793674467580301	0.09089387454194564
1.8260773333333333	1.9008849978963593	0.08743304514121997
1.8360773333333333	1.9219047647997822	0.0841566635223332
1.8460773333333333	1.942442914554441	0.08105689717129505
1.8560773333333334	1.9625135572834105	0.07812617820626944
1.8660773333333334	1.9821302429149208	0.0753572478041451
1.8760773333333334	2.0013059035397966	0.07274312796000793
1.8860773333333334	2.0200531362741057	0.07027710745832882
1.8960773333333334	2.038384155685204	0.06795271613252085
1.9060773333333334	2.05631070494342	0.06576370044424618
1.9160773333333334	2.0738440294664193	0.06370400385557673
1.9260773333333334	2.0909950735629534	0.061767756091669845
1.9360773333333334	2.1077744282891535	0.05994925616353619
1.9460773333333332	2.124192366693644	0.058242960495496376
1.9560773333333332	2.140258675134797	0.056643467766005706
1.9660773333333332	2.1559828967144576	0.05514551749293295
1.9760773333333332	2.1713742630773654	0.053743981765120186
1.9860773333333333	2.1864417356291885	0.05243386208901235
1.9960773333333333	2.201193936210317	0.0512102854319223
2.0060773333333333	2.2156391856284845	0.05006850475013236

Sqrt[s](GeV)	       Phase(FitSingularities) StatisticalError
0.27607733333333334	0.00008743721352060354	0
0.28607733333333335	0.0007532252448746004	0
0.29607733333333336	0.002080468030653333	0
0.3060773333333333	0.003824333783968277	0
0.3160773333333333	0.005949191336865309	0
0.32607733333333333	0.008331639538137212	0
0.33607733333333334	0.011033126471615109	0
0.34607733333333335	0.014040131356309634	0
0.35607733333333336	0.017294766920409477	0
0.36607733333333337	0.02083669009993428	0
0.3760773333333334	0.02466924230287638	0
0.38607733333333333	0.02879015757899366	0
0.39607733333333334	0.03322267647390486	0
0.40607733333333335	0.03797659678234639	0
0.41607733333333335	0.043071078196343024	0
0.4260773333333333	0.048529328161626334	0
0.4360773333333333	0.05437229833741103	0
0.4460773333333333	0.0606327961491774	0
0.45607733333333333	0.06733898717837122	0
0.46607733333333334	0.07453186914652968	0
0.47607733333333335	0.08225079135290608	0
0.48607733333333336	0.0905465469288867	0
0.49607733333333337	0.09947236904054849	0
0.5060773333333334	0.10909350232995338	0
0.5160773333333333	0.11948057660112901	0
0.5260773333333333	0.1307198118084487	0
0.5360773333333333	0.1429044163105009	0
0.5460773333333333	0.15615138085890642	0
0.5560773333333333	0.17058391609365406	0
0.5660773333333333	0.18636402741701785	0
0.5760773333333333	0.20365781232251595	0
0.5860773333333333	0.22268770308066468	0
0.5960773333333333	0.24369545334516246	0
0.6060773333333334	0.2669772723683926	0
0.6160773333333334	0.29289602030099754	0
0.6260773333333334	0.32185105642213957	0
0.6360773333333334	0.354371236710249	0
0.6460773333333334	0.3910544214204912	0
0.6560773333333334	0.4326160509073427	0
0.6660773333333334	0.4799388809165988	0
0.6760773333333334	0.5340169298082481	0
0.6860773333333334	0.5960222292940471	0
0.6960773333333333	0.6672289489798409	0
0.7060773333333333	0.7489071208072021	0
0.7160773333333333	0.8423004477035304	0
0.7260773333333334	0.9479934465930476	0
0.7360773333333334	1.0656970833398693	0
0.7460773333333334	1.1940210609216273	0
0.7560773333333333	1.329629751874402	0
0.7660773333333333	1.467939143800142	0
0.7760773333333333	1.6039461607223404	0
0.7860773333333333	1.732884070562255	0
0.7960773333333333	1.8514348042809765	0
0.8060773333333333	1.9580304699720448	0
0.8160773333333333	2.0523272243433386	0
0.8260773333333333	2.134937590845884	0
0.8360773333333333	2.206998668034474	0
0.8460773333333333	2.269830614101416	0
0.8560773333333334	2.324708204787564	0
0.8660773333333334	2.3727996438820123	0
0.8760773333333334	2.4151296943063194	0
0.8860773333333334	2.452573643519042	0
0.8960773333333334	2.4858688127182536	0
0.9060773333333334	2.515632505355739	0
0.9160773333333334	2.542381795367426	0
0.9260773333333334	2.5665483258921715	0
0.9360773333333334	2.5884947764224115	0
0.9460773333333334	2.6085294010355424	0
0.9560773333333334	2.6269154276833393	0
0.9660773333333335	2.643880400305701	0
0.9760773333333335	2.6596246479592645	0
0.9860773333333333	2.674306352152155	0
0.9960773333333333	2.688542115864455	0
1.0060773333333333	2.7000612131633215	0.0017181741121263805
1.0160773333333333	2.709628447522218	0.004475520078631057
1.0260773333333333	2.719048454031568	0.007130078234502513
1.0360773333333333	2.728348708234761	0.009667831882631539
1.0460773333333333	2.737681092493435	0.01207876912126915
1.0560773333333333	2.7471722938387253	0.014359178511800685
1.0660773333333333	2.756928662245784	0.016505666521617002
1.0760773333333333	2.7670393060578746	0.018515778124028603
1.0860773333333333	2.7775781097419907	0.020391422379197888
1.0960773333333333	2.7886053134922397	0.022137511975877988
1.1060773333333334	2.8001683969313813	0.02376325489913933
1.1160773333333334	2.812303410321192	0.025279218010874516
1.1260773333333334	2.825035981792572	0.026698314328609474
1.1360773333333334	2.838382297625545	0.02803727453246596
1.1460773333333334	2.8523501346329594	0.029315860666427884
1.1560773333333334	2.866939906161558	0.030557552363868812
1.1660773333333334	2.8821457110201685	0.03178734223501811
1.1760773333333334	2.8979563958876344	0.03303221099408837
1.1860773333333334	2.9143564418317784	0.03432171234145809
1.1960773333333334	2.931327039828367	0.0356870968712415
1.2060773333333334	2.948846894326475	0.03716126934758224
1.2160773333333335	2.9668929614945054	0.038777713732093044
1.2260773333333335	2.985441049698718	0.04057065224207257
1.2360773333333333	3.004466327525215	0.04257547152281216
1.2460773333333333	3.023943617429631	0.044828838130364534
1.2560773333333333	3.043847518772319	0.04736951151154489
1.2660773333333333	3.064152354406137	0.05023861833587917
1.2760773333333333	3.0848319464698943	0.05348091811216138
1.2860773333333333	3.1058591235125887	0.0571463180655285
1.2960773333333333	3.127205010928675	0.06129112998991104
1.3060773333333333	3.1488381347286047	0.06598119866426755
1.3160773333333333	3.1707230249867697	0.07128971136137086
1.3260773333333333	3.192818708251877	0.0773002567200538
1.3360773333333333	3.215076825433862	0.08411077287287227
1.3460773333333333	3.23743879333004	0.09183509334353435
1.3560773333333334	3.259832849710228	0.10061551618394393
1.3660773333333334	3.2821705213361376	0.11060464251339441
1.3760773333333334	3.3043407338476882	0.12197705294839034
1.3860773333333334	3.3262042413789943	0.1349475488925882
1.3960773333333334	3.3475858006095702	0.14977581620903857
1.4060773333333334	3.3682616134545533	0.16684351048188262
1.4160773333333334	3.387947786289017	0.18653397290234341
1.4260773333333334	3.4062782226710198	0.20930579904026514
1.4360773333333332	3.422779095591407	0.23583434822042193
1.4460773333333332	3.4368324978336586	0.2671306273330636
1.4560773333333332	3.4476156978839447	0.30559243372664735
1.4660773333333332	3.4540344889609376	0.35613792855768356
1.4760773333333332	3.4545809810228927	0.473012399462617
1.4860773333333333	3.4471851492888756	0.5343067603400757
1.4960773333333333	3.428895900514365	0.6391442925611241
1.5060773333333333	3.3955287592102503	0.7158016162675249
1.5160773333333333	3.3410215031315156	0.7672609644693087
1.5260773333333333	3.256923294618982	0.8232465125280761
1.5360773333333333	3.132398927588344	0.8355431360447958
1.5460773333333333	2.957119764616905	0.8132201038314975
1.5560773333333333	2.7313927317731213	0.7695323650979309
1.5660773333333333	2.478372152132264	0.7274091674377448
1.5760773333333333	2.239731202287076	0.7097003361883423
1.5860773333333333	2.0466593135793287	0.6783538049467235
1.5960773333333333	1.9054236982925208	0.6305129052285061
1.6060773333333334	1.8076548603602645	0.6042249952360716
1.6160773333333334	1.7421223104246153	0.6003453334412203
1.6260773333333334	1.6995729563351956	0.589959248541696
1.6360773333333334	1.6732636181891969	0.5903710699179641
1.6460773333333334	1.658505576260306	0.5902474719188677
1.6560773333333334	1.6520428894836319	0.5985842213030201
1.6660773333333334	1.6515775485232418	0.6017910482204152
1.6760773333333334	1.6554749879139752	0.6101607250442274
1.6860773333333332	1.662546725501769	0.6229918444289306
1.6960773333333332	1.6719142163250296	0.6405195883394461
1.7060773333333332	1.682921918442668	0.6577485208897189
1.7160773333333332	1.6950737286811852	0.675237507342437
1.7260773333333332	1.7079901441660363	0.6912278429428351
1.7360773333333333	1.7213791971943784	0.7079347861450547
1.7460773333333333	1.7350157584069696	0.7265527421988713
1.7560773333333333	1.7487249690705282	0.7367885536583463
1.7660773333333333	1.7623712420526874	0.7520970166595307
1.7760773333333333	1.77584968138126	0.7563837757162262
1.7860773333333333	1.7890796502546085	0.7561603228175489
1.7960773333333333	1.801943237889265	0.7540992770615409
1.8060773333333333	1.8159389937018469	0.749983784721088
1.8160773333333333	1.8304978878865386	0.7456761752813135
1.8260773333333333	1.8448182549288457	0.7414501467555761
1.8360773333333333	1.858905276400437	0.7372712307730329
1.8460773333333333	1.8727639946586438	0.733106740744712
1.8560773333333334	1.8863993166142379	0.7288432224152381
1.8660773333333334	1.8998160180562138	0.7245027130020252
1.8760773333333334	1.9130187479091019	0.7201430667853264
1.8860773333333334	1.9260120324728889	0.7157675709674693
1.8960773333333334	1.9388002779866478	0.7113793536496003
1.9060773333333334	1.9513877760061866	0.7069818925622222
1.9160773333333334	1.9637787063964063	0.7025777088431464
1.9260773333333334	1.9759771407973485	0.6981689776319213
1.9360773333333334	1.9879870459672466	0.6937580835848178
1.9460773333333332	1.9998122870069233	0.6893472963915419
1.9560773333333332	2.0114566304698798	0.6849391790146933
1.9660773333333332	2.0229237473623614	0.6805355370951149
1.9760773333333332	2.0342172160376104	0.6761379081732475
1.9860773333333333	2.0453405249883994	0.6717480079340974
1.9960773333333333	2.056297075541828	0.6673674688432731
2.0060773333333333	2.067090184460224	0.6629981698354759
